MedSTP: Preserving Subspace and Transition Evidence for Medical VQA Token Pruning

Medical vision-language models (VLMs) for visual question answering (VQA) often pass long visual-token sequences to the language model, making visual-token pruning attractive but risky for medical images, where answers may depend on localized boundary and texture evidence. We study training free pre-decoding pruning and treat pruning as a subspace stable evidence preservation problem. The retained tokens should remain close to the dominant visual evidence subspace induced by the full token set. To this end, we propose \emph{Subspace-Transition Token Pruning} (\method{}), which estimates each token's spectral support from principal component space and constructs a compact representation subspace. To better reflect medical image structure, \method{} further uses a bounded token-grid transition prior to promote boundary and texture sensitive tokens. We evaluate \method{} on the closed-ended SLAKE and OmniMedVQA benchmarks and on RadImageNet-VQA, which provides both closed-ended and open-ended evaluations, using Lingshu-7B and Qwen3-VL-8B backbones. \method{} delivers consistently strong performance on both the closed-ended and open-ended RadImageNet-VQA evaluations. These results show that \method{} is an effective training free pruning framework for medical domain VQA.

==> scripts/bootstrap_ablation_table_std.py <==
#!/usr/bin/env python3
"""Compute bootstrap standard deviations for current ablation tables.

This script writes CSV summaries only. It does not modify LaTeX or figures.
"""

from __future__ import annotations

import csv
import math
import random
from pathlib import Path


ROOT = Path("/Users/richard/Documents/WACV2027")
PAPER = ROOT / "WACV-2027-MedSTP"
DELTA = ROOT / "delta_results"
OUT = PAPER / "data" / "ablation_table_bootstrap_std.csv"

N_BOOT = 1000
SEED = 20260625


ABLATION_ROWS = [
    {
        "dataset": "SLAKE",
        "variant": "w/o trans.",
        "keep_ratio": 0.10,
        "raw_method": "PruneSID_Sobel",
        "source": DELTA
        / "remote_lingshu_slake/run_lingshu7b_prunesid_sobel_slake_lambda_sweep_19411294/lambda_0p00",
        "table": {"Acc": 75.15, "F1": 75.04, "Recall": 75.31, "KL": 0.212},
    },
    {
        "dataset": "SLAKE",
        "variant": "MRFT",
        "keep_ratio": 0.10,
        "raw_method": "PruneSID_Sobel",
        "source": DELTA
        / "remote_lingshu_slake/run_lingshu7b_prunesid_sobel_slake_lambda_sweep_19411294/lambda_0p10",
        "table": {"Acc": 76.11, "F1": 76.01, "Recall": 76.27, "KL": 0.202},
    },
    {
        "dataset": "SLAKE",
        "variant": "w/o trans.",
        "keep_ratio": 0.05,
        "raw_method": "PruneSID_Sobel",
        "source": DELTA
        / "remote_lingshu_slake/run_lingshu7b_prunesid_sobel_slake_lambda_sweep_19411294/lambda_0p00",
        "table": {"Acc": 67.46, "F1": 66.98, "Recall": 67.73, "KL": 0.348},
    },
    {
        "dataset": "SLAKE",
        "variant": "MRFT",
        "keep_ratio": 0.05,
        "raw_method": "PruneSID_Sobel",
        "source": DELTA
        / "remote_lingshu_slake/run_lingshu7b_prunesid_sobel_slake_lambda_sweep_19411294/lambda_0p05",
        "table": {"Acc": 69.01, "F1": 68.54, "Recall": 69.28, "KL": 0.336},
    },
    {
        "dataset": "Omni",
        "variant": "w/o trans.",
        "keep_ratio": 0.10,
        "raw_method": "prunesid",
        "source": DELTA / "run_lingshu7b_omnimed_qtai_allmethods_19422713",
        "table": {"Acc": 67.74, "F1": 67.76, "Recall": 67.74, "KL": 0.326},
    },
    {
        "dataset": "Omni",
        "variant": "MRFT",
        "keep_ratio": 0.10,
        "raw_method": "PruneSID_Sobel",
        "source": DELTA
        / "run_lingshu7b_omnimed_qtai_prunesid_sobel_lambda_19423615_lambda0p2",
        "table": {"Acc": 70.05, "F1": 70.06, "Recall": 70.07, "KL": 0.329},
    },
    {
        "dataset": "Omni",
        "variant": "w/o trans.",
        "keep_ratio": 0.05,
        "raw_method": "prunesid",
        "source": DELTA / "run_lingshu7b_omnimed_qtai_allmethods_19422713",
        "table": {"Acc": 62.96, "F1": 63.00, "Recall": 62.97, "KL": 0.448},
    },
    {
        "dataset": "Omni",
        "variant": "MRFT",
        "keep_ratio": 0.05,
        "raw_method": "PruneSID_Sobel",
        "source": DELTA
        / "run_lingshu7b_omnimed_qtai_prunesid_sobel_lambda_19423615_lambda0p3",
        "table": {"Acc": 65.55, "F1": 65.58, "Recall": 65.59, "KL": 0.427},
    },
]


def prediction_files(source: Path) -> list[Path]:
    if source.is_file():
        return [source]
    if not source.exists():
        return []
    root = source / "predictions.csv"
    if root.exists():
        return [root]
    return sorted(source.rglob("predictions.csv"))


def read_rows(source: Path, raw_method: str, keep_ratio: float) -> list[dict[str, str]]:
    seen: set[str] = set()
    rows: list[dict[str, str]] = []
    for path in prediction_files(source):
        with path.open(newline="", encoding="utf-8") as f:
            reader = csv.DictReader(f)
            fields = set(reader.fieldnames or [])
            required = {
                "id",
                "method",
                "keep_ratio",
                "correct",
                "answer_index",
                "pred_index",
                "kl_to_full",
            }
            if not required.issubset(fields):
                continue
            for row in reader:
                if row["method"] != raw_method:
                    continue
                if abs(float(row["keep_ratio"]) - keep_ratio) > 1e-6:
                    continue
                key = row["id"]
                if key in seen:
                    continue
                seen.add(key)
                rows.append(row)
    return rows


def mean(values: list[float]) -> float:
    return sum(values) / len(values) if values else math.nan


def sample_std(values: list[float]) -> float:
    if len(values) <= 1:
        return 0.0
    mu = mean(values)
    return math.sqrt(sum((v - mu) ** 2 for v in values) / (len(values) - 1))


def percentile(values: list[float], pct: float) -> float:
    if not values:
        return math.nan
    sorted_values = sorted(values)
    pos = (len(sorted_values) - 1) * pct
    lo = math.floor(pos)
    hi = math.ceil(pos)
    if lo == hi:
        return sorted_values[lo]
    return sorted_values[lo] * (hi - pos) + sorted_values[hi] * (pos - lo)


def macro_scores_from_confusion(confusion: list[list[int]]) -> tuple[float, float]:
    f1s: list[float] = []
    recalls: list[float] = []
    for label in range(len(confusion)):
        tp = confusion[label][label]
        fp = sum(confusion[y][label] for y in range(len(confusion)) if y != label)
        fn = sum(confusion[label][p] for p in range(len(confusion)) if p != label)
        precision = tp / (tp + fp) if tp + fp else 0.0
        recall = tp / (tp + fn) if tp + fn else 0.0
        f1 = 2.0 * precision * recall / (precision + recall) if precision + recall else 0.0
        f1s.append(f1)
        recalls.append(recall)
    return 100.0 * mean(f1s), 100.0 * mean(recalls)


def metrics(rows: list[dict[str, str]]) -> dict[str, float]:
    correct = [float(row["correct"]) for row in rows]
    pairs = [(int(row["answer_index"]), int(row["pred_index"])) for row in rows]
    n_labels = max(max(y, p) for y, p in pairs) + 1
    confusion = [[0 for _ in range(n_labels)] for _ in range(n_labels)]
    for y, p in pairs:
        confusion[y][p] += 1
    f1, recall = macro_scores_from_confusion(confusion)
    return {
        "Acc": 100.0 * mean(correct),
        "F1": f1,
        "Recall": recall,
        "KL": mean([float(row["kl_to_full"]) for row in rows]),
    }


def bootstrap_all(rows: list[dict[str, str]], seed: int) -> dict[str, tuple[float, float, float]]:
    rng = random.Random(seed)
    n = len(rows)
    labels = [
        (int(row["answer_index"]), int(row["pred_index"]))
        for row in rows
    ]
    n_labels = max(max(y, p) for y, p in labels) + 1
    correct = [float(row["correct"]) for row in rows]
    kls = [float(row["kl_to_full"]) for row in rows]
    values = {metric: [] for metric in ["Acc", "F1", "Recall", "KL"]}
    for _ in range(N_BOOT):
        confusion = [[0 for _ in range(n_labels)] for _ in range(n_labels)]
        correct_sum = 0.0
        kl_sum = 0.0
        for _ in range(n):
            idx = rng.randrange(n)
            y, p = labels[idx]
            confusion[y][p] += 1
            correct_sum += correct[idx]
            kl_sum += kls[idx]
        f1, recall = macro_scores_from_confusion(confusion)
        values["Acc"].append(100.0 * correct_sum / n)
        values["F1"].append(f1)
        values["Recall"].append(recall)
        values["KL"].append(kl_sum / n)
    return {
        metric: (
            sample_std(metric_values),
            percentile(metric_values, 0.025),
            percentile(metric_values, 0.975),
        )
        for metric, metric_values in values.items()
    }


def main() -> None:
    out_rows: list[dict[str, str]] = []
    for spec_i, spec in enumerate(ABLATION_ROWS):
        rows = read_rows(spec["source"], spec["raw_method"], spec["keep_ratio"])
        if not rows:
            for metric_name, table_value in spec["table"].items():
                out_rows.append(
                    {
                        "dataset": spec["dataset"],
                        "variant": spec["variant"],
                        "keep_ratio": f"{spec['keep_ratio']:.2f}",
                        "metric": metric_name,
                        "direction": "down" if metric_name == "KL" else "up",
                        "table_value": f"{table_value:.6f}",
                        "source_value": "",
                        "bootstrap_mean": "",
                        "bootstrap_std": "",
                        "ci95_low": "",
                        "ci95_high": "",
                        "n": "0",
                        "source_delta": "",
                        "raw_method": spec["raw_method"],
                        "source_path": str(spec["source"]),
                        "status": "missing_predictions",
                    }
                )
            continue
        source_metrics = metrics(rows)
        boot = bootstrap_all(rows, SEED + spec_i * 17)
        for metric_i, (metric_name, table_value) in enumerate(spec["table"].items()):
            std, low, high = boot[metric_name]
            source_value = source_metrics[metric_name]
            out_rows.append(
                {
                    "dataset": spec["dataset"],
                    "variant": spec["variant"],
                    "keep_ratio": f"{spec['keep_ratio']:.2f}",
                    "metric": metric_name,
                    "direction": "down" if metric_name == "KL" else "up",
                    "table_value": f"{table_value:.6f}",
                    "source_value": f"{source_value:.6f}",
                    "bootstrap_mean": f"{source_value:.6f}",
                    "bootstrap_std": f"{std:.6f}",
                    "ci95_low": f"{low:.6f}",
                    "ci95_high": f"{high:.6f}",
                    "n": str(len(rows)),
                    "source_delta": f"{source_value - table_value:.6f}",
                    "raw_method": spec["raw_method"],
                    "source_path": str(spec["source"]),
                    "status": "ok",
                }
            )
    OUT.parent.mkdir(parents=True, exist_ok=True)
    with OUT.open("w", newline="", encoding="utf-8") as f:
        writer = csv.DictWriter(f, fieldnames=list(out_rows[0].keys()))
        writer.writeheader()
        writer.writerows(out_rows)
    print(f"wrote {OUT} rows={len(out_rows)}")


if __name__ == "__main__":
    main()


==> scripts/bootstrap_main_table_std.py <==
#!/usr/bin/env python3
"""Compute bootstrap-style standard errors for the current main tables.

This script intentionally writes CSV summaries only. It does not modify any
LaTeX source or figures.
"""

from __future__ import annotations

import csv
import math
import re
from collections import defaultdict
from pathlib import Path
from typing import Iterable


ROOT = Path("/Users/richard/Documents/WACV2027")
PAPER = ROOT / "WACV-2027-MedSTP"
DELTA = ROOT / "delta_results"

SLAKE_ALIGNED = DELTA / "slake_official_group_breakdown_paper_aligned.csv"
OMNI_ALIGNED = DELTA / "omnimed_qtai_os_rj_lc_oth_paper_aligned.csv"
EXPERIMENTS_TEX = PAPER / "sec" / "4_experiments.tex"

OUT_STD = PAPER / "data" / "main_table_bootstrap_std.csv"
OUT_ALERTS = PAPER / "data" / "main_table_bootstrap_rank_alerts.csv"
OUT_MISSING = PAPER / "data" / "main_table_bootstrap_missing_sources.csv"


PRED_FIELDS = {
    "id",
    "method",
    "keep_ratio",
    "correct",
    "kl_to_full",
    "group",
}


SLAKE_SOURCE_MAP = {
    ("Lingshu-7B", "Full tokens"): DELTA
    / "remote_lingshu_slake/run_lingshu7b_slake_full_lambda01_19289057",
    ("Lingshu-7B", "Random"): DELTA
    / "remote_lingshu_slake/run_lingshu7b_slake_edge_random_010_005_20260622_215241",
    ("Lingshu-7B", "BTP"): DELTA
    / "remote_lingshu_slake/run_lingshu7b_slake_full_lambda01_19289057",
    ("Lingshu-7B", "FastV"): DELTA
    / "remote_lingshu_slake/run_lingshu7b_slake_full_lambda01_19289057",
    ("Lingshu-7B", "SparseVLM"): DELTA
    / "lingshu7b_sparsevlm/slake_single_19433378/slake/predictions.csv",
    ("Lingshu-7B", "VisPruner"): DELTA / "lingshu7b_slake_vispruner_rebuiltcache_19432851",
    ("Lingshu-7B", "HRViT"): DELTA
    / "remote_lingshu_slake/run_lingshu7b_slake_full_lambda01_19289057",
    ("Lingshu-7B", "MRFT"): DELTA
    / "remote_lingshu_slake/run_lingshu7b_prunesid_sobel_slake_lambda_sweep_19411294",
    ("Qwen3-VL-8B", "Full tokens"): DELTA
    / "qwen_scale_baselines_slake_19324518/run_qwen3vl_8b_baselines_slake_19324518_3/slake/predictions.csv",
    ("Qwen3-VL-8B", "Random"): DELTA
    / "remote_qwen3vl8b_slake_random/run_qwen3vl_8b_slake_random_1005_19527123",
    ("Qwen3-VL-8B", "BTP"): DELTA
    / "qwen_scale_baselines_slake_19324518/run_qwen3vl_8b_baselines_slake_19324518_3/slake/predictions.csv",
    ("Qwen3-VL-8B", "FastV"): DELTA
    / "qwen_scale_baselines_slake_19324518/run_qwen3vl_8b_baselines_slake_19324518_3/slake/predictions.csv",
    ("Qwen3-VL-8B", "SparseVLM"): DELTA
    / "remote_qwen3vl8b_slake/run_qwen3vl_8b_slake_sparse_vis_19438619",
    ("Qwen3-VL-8B", "VisPruner"): DELTA
    / "remote_qwen3vl8b_slake/run_qwen3vl_8b_slake_sparse_vis_19438619",
    ("Qwen3-VL-8B", "HRViT"): DELTA
    / "qwen_scale_baselines_slake_19324518/run_qwen3vl_8b_baselines_slake_19324518_3/slake/predictions.csv",
    ("Qwen3-VL-8B", "MRFT"): DELTA
    / "remote_qwen3vl8b_slake/run_qwen3vl_8b_slake_fgprunesid_19439089",
}


SLAKE_METRICS = [
    ("Acc", "acc", "accuracy", "n"),
    ("OR", "organ_acc", "accuracy", "organ_n"),
    ("AB", "abnormality_acc", "accuracy", "abnormality_n"),
    ("PO", "position_acc", "accuracy", "position_n"),
    ("OT", "other_acc", "accuracy", "other_n"),
    ("KL", "kl", "kl", "n"),
]

OMNI_METRICS = [
    ("Acc", "paper_acc_pct", "accuracy", "n"),
    ("OS", "OS_pct", "accuracy", "OS_n"),
    ("RJ", "RJ_pct", "accuracy", "RJ_n"),
    ("LC", "LC_pct", "accuracy", "LC_n"),
    ("ES", "Oth_pct", "accuracy", "Oth_n"),
    ("KL", "kl", "kl", "n"),
]


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as f:
        return list(csv.DictReader(f))


def parse_omni_kl_from_tex(tex_path: Path) -> dict[tuple[str, str, float], float]:
    """Parse OmniMed table KL values from the current experiment TeX."""
    text = tex_path.read_text(encoding="utf-8")
    start = text.index(r"\label{tab:omnimed-main}")
    end = text.index(r"\end{table*}", start)
    block = text[start:end]
    out: dict[tuple[str, str, float], float] = {}
    backbone = None
    for raw_line in block.splitlines():
        line = raw_line.strip()
        if r"\multirow" in line:
            m = re.search(r"\{(Lingshu-7B|Qwen3-VL-8B)\}", line)
            if m:
                backbone = m.group(1)
            continue
        if not line.startswith("&") or "&" not in line:
            continue
        if backbone is None:
            continue
        cleaned = (
            line.replace(r"\method{}", "MRFT")
            .replace(r"\textbf{", "")
            .replace("}", "")
            .replace(r"\\", "")
        )
        parts = [p.strip() for p in cleaned.split("&") if p.strip()]
        if len(parts) < 13:
            continue
        method = parts[0]
        vals = []
        for item in parts[1:]:
            item = re.sub(r"[^0-9.\-]", "", item)
            vals.append(float(item))
        out[(backbone, method, 0.10)] = vals[5]
        out[(backbone, method, 0.05)] = vals[11]
    return out


def prediction_files(source: Path) -> list[Path]:
    if source.is_file():
        return [source]
    if not source.exists():
        return []
    root_file = source / "predictions.csv"
    if root_file.exists():
        return [root_file]
    return sorted(source.rglob("predictions.csv"))


def iter_prediction_rows(source: Path) -> Iterable[dict[str, str]]:
    for path in prediction_files(source):
        with path.open(newline="", encoding="utf-8") as f:
            reader = csv.DictReader(f)
            if not PRED_FIELDS.issubset(reader.fieldnames or []):
                continue
            for row in reader:
                yield row


def keep_matches(row_keep: str, target_keep: float, raw_method: str) -> bool:
    try:
        keep = float(row_keep)
    except Exception:
        return False
    if raw_method == "full":
        return abs(keep - 1.0) < 1e-6
    return abs(keep - target_keep) < 1e-6


def rows_for(source: Path, raw_method: str, target_keep: float) -> list[dict[str, str]]:
    seen: set[str] = set()
    rows: list[dict[str, str]] = []
    for row in iter_prediction_rows(source):
        if row.get("method") != raw_method:
            continue
        if not keep_matches(row.get("keep_ratio", ""), target_keep, raw_method):
            continue
        key = row.get("id", "")
        if not key or key in seen:
            continue
        seen.add(key)
        rows.append(row)
    return rows


def effective_slake_source(source: Path | None, method: str, keep_ratio: float) -> Path | None:
    if source is None:
        return None
    if method == "MRFT" and (source / "lambda_0p10").exists():
        if abs(keep_ratio - 0.10) < 1e-6:
            return source / "lambda_0p10"
        if abs(keep_ratio - 0.05) < 1e-6:
            return source / "lambda_0p05"
    return source


def slake_metric_override(
    source: Path | None, method: str, keep_ratio: float
) -> tuple[float | None, float | None, int | None]:
    """Return aggregate accuracy/KL for sources that have no row predictions."""
    if source is None:
        return None, None, None
    metrics_path = source / "metrics_by_lambda.csv"
    if method != "MRFT" or not metrics_path.exists():
        return None, None, None
    # These are the lambda settings used by the current paper table.
    label = "lambda_0p10" if abs(keep_ratio - 0.10) < 1e-6 else "lambda_0p05"
    for row in read_csv(metrics_path):
        if row.get("lambda_label") != label:
            continue
        if abs(float(row.get("keep_ratio", "nan")) - keep_ratio) > 1e-6:
            continue
        return (
            float(row["accuracy"]) * 100.0,
            float(row["kl_to_full"]),
            int(row["n"]),
        )
    return None, None, None


def mean(values: list[float]) -> float:
    return sum(values) / len(values) if values else math.nan


def sample_std(values: list[float]) -> float:
    if len(values) <= 1:
        return 0.0
    mu = mean(values)
    return math.sqrt(sum((v - mu) ** 2 for v in values) / (len(values) - 1))


def mean_std(values: list[float]) -> float:
    if not values:
        return math.nan
    return sample_std(values) / math.sqrt(len(values))


def accuracy_std_from_pct(value_pct: float, n: int) -> float:
    if n <= 0:
        return math.nan
    p = max(0.0, min(1.0, value_pct / 100.0))
    return 100.0 * math.sqrt(p * (1.0 - p) / n)


def normal_ci(point: float, std: float) -> tuple[float, float]:
    if math.isnan(point) or math.isnan(std):
        return math.nan, math.nan
    return point - 1.96 * std, point + 1.96 * std


def source_path_str(path: Path | None) -> str:
    return "" if path is None else str(path)


def metric_row(
    *,
    dataset: str,
    backbone: str,
    method: str,
    keep_ratio: float,
    metric: str,
    direction: str,
    table_value: float,
    std: float,
    n: int,
    source_value: float | None,
    source_n: int | None,
    raw_method: str,
    source_path: Path | None,
    status: str,
    std_method: str,
) -> dict[str, object]:
    ci_low, ci_high = normal_ci(table_value, std)
    source_delta = math.nan
    if source_value is not None and not math.isnan(source_value):
        source_delta = source_value - table_value
    return {
        "dataset": dataset,
        "backbone": backbone,
        "method": method,
        "keep_ratio": f"{keep_ratio:.2f}",
        "metric": metric,
        "direction": direction,
        "table_value": f"{table_value:.6f}",
        "bootstrap_mean": f"{table_value:.6f}",
        "bootstrap_std": "" if math.isnan(std) else f"{std:.6f}",
        "ci95_low": "" if math.isnan(ci_low) else f"{ci_low:.6f}",
        "ci95_high": "" if math.isnan(ci_high) else f"{ci_high:.6f}",
        "n": n,
        "source_value": "" if source_value is None or math.isnan(source_value) else f"{source_value:.6f}",
        "source_n": "" if source_n is None else source_n,
        "source_delta": "" if math.isnan(source_delta) else f"{source_delta:.6f}",
        "raw_method": raw_method,
        "source_path": source_path_str(source_path),
        "status": status,
        "std_method": std_method,
    }


def build_slake_rows() -> tuple[list[dict[str, object]], list[dict[str, object]]]:
    out: list[dict[str, object]] = []
    missing: list[dict[str, object]] = []
    for row in read_csv(SLAKE_ALIGNED):
        backbone = row["backbone"]
        method = "MRFT" if row["method"] == "MRFT" else row["method"]
        keep_ratio = float(row["keep_ratio"])
        raw_method = row["raw_method"]
        source_base = SLAKE_SOURCE_MAP.get((backbone, method))
        source = effective_slake_source(source_base, method, keep_ratio)
        pred_rows = rows_for(source, raw_method, keep_ratio) if source else []
        source_acc = None
        source_kl = None
        source_n = None
        if pred_rows:
            source_n = len(pred_rows)
            source_acc = mean([float(r["correct"]) * 100.0 for r in pred_rows])
            source_kl = mean([float(r["kl_to_full"]) for r in pred_rows])
        else:
            source_acc, source_kl, source_n = slake_metric_override(source, method, keep_ratio)
        if not pred_rows and source_acc is None and (source is None or not source.exists()):
            missing.append(
                {
                    "dataset": "SLAKE",
                    "backbone": backbone,
                    "method": method,
                    "keep_ratio": f"{keep_ratio:.2f}",
                    "raw_method": raw_method,
                    "source_path": source_path_str(source),
                    "reason": "source_missing_or_not_mapped",
                }
            )
        elif not pred_rows and source_acc is None:
            missing.append(
                {
                    "dataset": "SLAKE",
                    "backbone": backbone,
                    "method": method,
                    "keep_ratio": f"{keep_ratio:.2f}",
                    "raw_method": raw_method,
                    "source_path": source_path_str(source),
                    "reason": "no_matching_prediction_rows",
                }
            )

        for metric, value_col, metric_type, n_col in SLAKE_METRICS:
            table_value = float(row[value_col])
            n = int(row[n_col])
            direction = "down" if metric_type == "kl" else "up"
            if metric_type == "accuracy":
                std = accuracy_std_from_pct(table_value, n)
                src_val = source_acc if metric == "Acc" else None
                src_n = source_n if metric == "Acc" else None
                std_method = "binomial_empirical_mean_se_from_table_counts"
                status = "ok"
            else:
                if pred_rows:
                    vals = [float(r["kl_to_full"]) for r in pred_rows]
                    std = mean_std(vals)
                    src_val = source_kl
                    src_n = source_n
                    std_method = "empirical_mean_se_from_prediction_kl"
                    status = "ok"
                elif source_kl is not None:
                    missing.append(
                        {
                            "dataset": "SLAKE",
                            "backbone": backbone,
                            "method": method,
                            "keep_ratio": f"{keep_ratio:.2f}",
                            "raw_method": raw_method,
                            "source_path": source_path_str(source),
                            "reason": "aggregate_kl_only_no_per_sample_kl_for_std",
                        }
                    )
                    std = math.nan
                    src_val = source_kl
                    src_n = source_n
                    std_method = "missing_prediction_kl_std_aggregate_value_available"
                    status = "missing_per_sample_kl"
                else:
                    std = math.nan
                    src_val = None
                    src_n = None
                    std_method = "missing_prediction_kl"
                    status = "missing_source"
            out.append(
                metric_row(
                    dataset="SLAKE",
                    backbone=backbone,
                    method=method,
                    keep_ratio=keep_ratio,
                    metric=metric,
                    direction=direction,
                    table_value=table_value,
                    std=std,
                    n=n,
                    source_value=src_val,
                    source_n=src_n,
                    raw_method=raw_method,
                    source_path=source,
                    status=status,
                    std_method=std_method,
                )
            )
    return out, missing


def build_omni_rows() -> tuple[list[dict[str, object]], list[dict[str, object]]]:
    out: list[dict[str, object]] = []
    missing: list[dict[str, object]] = []
    kl_map = parse_omni_kl_from_tex(EXPERIMENTS_TEX)
    for row in read_csv(OMNI_ALIGNED):
        backbone = row["backbone"]
        method = "MRFT" if row["method"] == "MRFT" else row["method"]
        keep_ratio = float(row["keep_ratio"])
        raw_method = row["raw_method"]
        source = Path(row["source_dir"])
        pred_rows = rows_for(source, raw_method, keep_ratio)
        source_acc = None
        source_kl = None
        source_n = None
        if pred_rows:
            source_n = len(pred_rows)
            source_acc = mean([float(r["correct"]) * 100.0 for r in pred_rows])
            source_kl = mean([float(r["kl_to_full"]) for r in pred_rows])
        elif not source.exists():
            missing.append(
                {
                    "dataset": "OmniMedVQA qt-ai",
                    "backbone": backbone,
                    "method": method,
                    "keep_ratio": f"{keep_ratio:.2f}",
                    "raw_method": raw_method,
                    "source_path": str(source),
                    "reason": "source_missing",
                }
            )
        else:
            missing.append(
                {
                    "dataset": "OmniMedVQA qt-ai",
                    "backbone": backbone,
                    "method": method,
                    "keep_ratio": f"{keep_ratio:.2f}",
                    "raw_method": raw_method,
                    "source_path": str(source),
                    "reason": "no_matching_prediction_rows",
                }
            )

        row_with_kl = dict(row)
        row_with_kl["kl"] = str(kl_map.get((backbone, method, round(keep_ratio, 2)), math.nan))
        for metric, value_col, metric_type, n_col in OMNI_METRICS:
            table_value = float(row_with_kl[value_col])
            n = int(row[n_col])
            direction = "down" if metric_type == "kl" else "up"
            if metric_type == "accuracy":
                std = accuracy_std_from_pct(table_value, n)
                src_val = source_acc if metric == "Acc" else None
                src_n = source_n if metric == "Acc" else None
                std_method = "binomial_empirical_mean_se_from_table_counts"
                status = "ok"
            else:
                if pred_rows and not math.isnan(table_value):
                    vals = [float(r["kl_to_full"]) for r in pred_rows]
                    std = mean_std(vals)
                    src_val = source_kl
                    src_n = source_n
                    std_method = "empirical_mean_se_from_prediction_kl"
                    status = "ok"
                else:
                    std = math.nan
                    src_val = source_kl if source_kl is not None else None
                    src_n = source_n
                    std_method = "missing_prediction_kl_or_table_kl"
                    status = "missing_source"
            out.append(
                metric_row(
                    dataset="OmniMedVQA qt-ai",
                    backbone=backbone,
                    method=method,
                    keep_ratio=keep_ratio,
                    metric=metric,
                    direction=direction,
                    table_value=table_value,
                    std=std,
                    n=n,
                    source_value=src_val,
                    source_n=src_n,
                    raw_method=raw_method,
                    source_path=source,
                    status=status,
                    std_method=std_method,
                )
            )
    return out, missing


def write_csv(path: Path, rows: list[dict[str, object]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        path.write_text("", encoding="utf-8")
        return
    with path.open("w", newline="", encoding="utf-8") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)


def build_alerts(std_rows: list[dict[str, object]]) -> list[dict[str, object]]:
    grouped: dict[tuple[str, str, str, str], list[dict[str, object]]] = defaultdict(list)
    for row in std_rows:
        if row["method"] == "Full tokens":
            continue
        if row["metric"] not in {"Acc", "KL"}:
            continue
        grouped[(row["dataset"], row["backbone"], row["keep_ratio"], row["metric"])].append(row)

    alerts: list[dict[str, object]] = []
    for (dataset, backbone, keep_ratio, metric), rows in grouped.items():
        direction = rows[0]["direction"]
        def val(r: dict[str, object], key: str) -> float:
            item = r[key]
            if item == "":
                return math.nan
            return float(item)

        candidates = [r for r in rows if not math.isnan(val(r, "table_value"))]
        if not candidates:
            continue
        reverse = direction == "up"
        table_best = sorted(candidates, key=lambda r: val(r, "table_value"), reverse=reverse)[0]
        source_candidates = [r for r in rows if r["source_value"] != ""]
        source_best = None
        if source_candidates:
            source_best = sorted(source_candidates, key=lambda r: val(r, "source_value"), reverse=reverse)[0]
        mrft = next((r for r in rows if r["method"] == "MRFT"), None)
        alert = "ok"
        if source_best is not None and source_best["method"] != table_best["method"]:
            alert = "source_ranking_changed"
        if mrft is not None and source_best is not None and source_best["method"] != "MRFT":
            alert = "mrft_not_source_best"
        alerts.append(
            {
                "dataset": dataset,
                "backbone": backbone,
                "keep_ratio": keep_ratio,
                "metric": metric,
                "direction": direction,
                "table_best_method": table_best["method"],
                "table_best_value": table_best["table_value"],
                "source_best_method": "" if source_best is None else source_best["method"],
                "source_best_value": "" if source_best is None else source_best["source_value"],
                "mrft_table_value": "" if mrft is None else mrft["table_value"],
                "mrft_source_value": "" if mrft is None else mrft["source_value"],
                "alert": alert,
            }
        )
    return alerts


def main() -> None:
    slake_rows, slake_missing = build_slake_rows()
    omni_rows, omni_missing = build_omni_rows()
    all_rows = slake_rows + omni_rows
    missing = slake_missing + omni_missing
    alerts = build_alerts(all_rows)
    write_csv(OUT_STD, all_rows)
    write_csv(OUT_MISSING, missing)
    write_csv(OUT_ALERTS, alerts)
    print(f"wrote {OUT_STD} rows={len(all_rows)}")
    print(f"wrote {OUT_ALERTS} rows={len(alerts)}")
    print(f"wrote {OUT_MISSING} rows={len(missing)}")


if __name__ == "__main__":
    main()


==> scripts/build_ablation_group_tables.py <==
#!/usr/bin/env python3
"""Build grouped ablation metrics for the transition-prior table."""

from __future__ import annotations

import csv
import math
from collections import defaultdict
from pathlib import Path


ROOT = Path("/Users/richard/Documents/WACV2027")
PAPER = ROOT / "WACV-2027-MedSTP"
DELTA = ROOT / "delta_results"

OUT = PAPER / "data" / "ablation_group_bootstrap_std.csv"
OMNI_ALIGNED = DELTA / "omnimed_qtai_os_rj_lc_oth_paper_aligned.csv"


SPECS = [
    {
        "dataset": "SLAKE",
        "variant": "w/o trans.",
        "keep_ratio": 0.10,
        "raw_method": "PruneSID_Sobel",
        "source": DELTA
        / "remote_lingshu_slake/run_lingshu7b_prunesid_sobel_slake_lambda_sweep_19411294/lambda_0p00",
    },
    {
        "dataset": "SLAKE",
        "variant": "MRFT",
        "keep_ratio": 0.10,
        "raw_method": "PruneSID_Sobel",
        "source": DELTA
        / "remote_lingshu_slake/run_lingshu7b_prunesid_sobel_slake_lambda_sweep_19411294/lambda_0p10",
    },
    {
        "dataset": "SLAKE",
        "variant": "w/o trans.",
        "keep_ratio": 0.05,
        "raw_method": "PruneSID_Sobel",
        "source": DELTA
        / "remote_lingshu_slake/run_lingshu7b_prunesid_sobel_slake_lambda_sweep_19411294/lambda_0p00",
    },
    {
        "dataset": "SLAKE",
        "variant": "MRFT",
        "keep_ratio": 0.05,
        "raw_method": "PruneSID_Sobel",
        "source": DELTA
        / "remote_lingshu_slake/run_lingshu7b_prunesid_sobel_slake_lambda_sweep_19411294/lambda_0p05",
    },
    {
        "dataset": "OmniMedVQA qt-ai",
        "variant": "w/o trans.",
        "keep_ratio": 0.10,
        "raw_method": "prunesid",
        "source": DELTA / "run_lingshu7b_omnimed_qtai_allmethods_19422713",
    },
    {
        "dataset": "OmniMedVQA qt-ai",
        "variant": "MRFT",
        "keep_ratio": 0.10,
        "raw_method": "PruneSID_Sobel",
        "source": DELTA
        / "run_lingshu7b_omnimed_qtai_prunesid_sobel_lambda_19423615_lambda0p2",
    },
    {
        "dataset": "OmniMedVQA qt-ai",
        "variant": "w/o trans.",
        "keep_ratio": 0.05,
        "raw_method": "prunesid",
        "source": DELTA / "run_lingshu7b_omnimed_qtai_allmethods_19422713",
    },
    {
        "dataset": "OmniMedVQA qt-ai",
        "variant": "MRFT",
        "keep_ratio": 0.05,
        "raw_method": "PruneSID_Sobel",
        "source": DELTA
        / "run_lingshu7b_omnimed_qtai_prunesid_sobel_lambda_19423615_lambda0p3",
    },
]

SLAKE_GROUPS = {
    "organ": "OR",
    "abnormality": "AB",
    "position": "PO",
    "other": "OT",
}

OMNI_ES = {"right eye", "left eye", "Skin"}
OMNI_RJ = {
    "Lung",
    "Chest",
    "Lungs",
    "Chest region",
    "Musculoskeletal system",
    "Middle Interphalangeal",
    "Distal Interphalangeal",
    "Metacarpophalangeal",
    "Proximal Interphalangeal",
    "First Proximal Interphalangeal",
    "First Distal Interphalangeal",
    "Radius",
    "Ulna",
    "First Metacarpophalangeal",
    "Breast tissue",
    "aorta",
    "portal vein",
}
OMNI_LC = {
    "thyroid nodule",
    "fibroid",
    "neutrophils",
    "lymphocytes",
    "eosinophils",
    "monocytes",
    "Mucus",
    "Smooth muscle",
    "Adipose tissue",
    "Debris",
    "Retinal pigmented epithelium (RPE)",
    "Background of histological image",
    "Lymphocyte",
    "Normal colonic mucosa",
    "Cancer cells",
    "Sperm",
}


def prediction_files(source: Path) -> list[Path]:
    if source.is_file():
        return [source]
    if not source.exists():
        return []
    root = source / "predictions.csv"
    if root.exists():
        return [root]
    return sorted(source.rglob("predictions.csv"))


def read_rows(source: Path, raw_method: str, keep_ratio: float) -> list[dict[str, str]]:
    rows: list[dict[str, str]] = []
    seen: set[str] = set()
    for path in prediction_files(source):
        with path.open(newline="", encoding="utf-8") as f:
            reader = csv.DictReader(f)
            fields = set(reader.fieldnames or [])
            required = {"id", "method", "keep_ratio", "correct", "kl_to_full"}
            if not required.issubset(fields):
                continue
            for row in reader:
                if row["method"] != raw_method:
                    continue
                if abs(float(row["keep_ratio"]) - keep_ratio) > 1e-6:
                    continue
                key = row["id"]
                if key in seen:
                    continue
                seen.add(key)
                rows.append(row)
    return rows


def pct_std(pct: float, n: int) -> float:
    if n <= 0:
        return math.nan
    p = max(0.0, min(1.0, pct / 100.0))
    return 100.0 * math.sqrt(p * (1.0 - p) / n)


def mean_std(values: list[float]) -> float:
    if len(values) <= 1:
        return 0.0
    mean = sum(values) / len(values)
    var = sum((v - mean) ** 2 for v in values) / (len(values) - 1)
    return math.sqrt(var) / math.sqrt(len(values))


def omni_group(row: dict[str, str]) -> str:
    ans = row["answer_text"]
    if ans in OMNI_ES:
        return "ES"
    if ans in OMNI_RJ:
        return "RJ"
    if ans in OMNI_LC:
        return "LC"
    return "OS"


def slake_group(row: dict[str, str]) -> str:
    return SLAKE_GROUPS.get(row.get("group", ""), "OT")


def metric_rows_from_predictions(spec: dict[str, object]) -> list[dict[str, str]]:
    rows = read_rows(spec["source"], spec["raw_method"], spec["keep_ratio"])
    if not rows:
        raise RuntimeError(f"missing rows for {spec}")
    group_fn = slake_group if spec["dataset"] == "SLAKE" else omni_group
    buckets: dict[str, list[dict[str, str]]] = defaultdict(list)
    for row in rows:
        buckets[group_fn(row)].append(row)

    if spec["dataset"] == "SLAKE":
        metrics = ["Acc", "OR", "AB", "PO", "OT", "KL"]
    else:
        metrics = ["Acc", "OS", "RJ", "LC", "ES", "KL"]

    out = []
    for metric in metrics:
        if metric == "Acc":
            values = [float(r["correct"]) for r in rows]
            value = 100.0 * sum(values) / len(values)
            std = pct_std(value, len(values))
            n = len(values)
        elif metric == "KL":
            values = [float(r["kl_to_full"]) for r in rows]
            value = sum(values) / len(values)
            std = mean_std(values)
            n = len(values)
        else:
            values = [float(r["correct"]) for r in buckets[metric]]
            value = 100.0 * sum(values) / len(values)
            std = pct_std(value, len(values))
            n = len(values)
        out.append(
            {
                "dataset": spec["dataset"],
                "variant": spec["variant"],
                "keep_ratio": f"{spec['keep_ratio']:.2f}",
                "metric": metric,
                "direction": "down" if metric == "KL" else "up",
                "value": f"{value:.6f}",
                "std": f"{std:.6f}",
                "n": str(n),
                "raw_method": spec["raw_method"],
                "source_path": str(spec["source"]),
                "status": "ok",
            }
        )
    return out


def load_omni_mrft_aligned() -> dict[tuple[str, str], dict[str, tuple[float, int]]]:
    out: dict[tuple[str, str], dict[str, tuple[float, int]]] = {}
    with OMNI_ALIGNED.open(newline="", encoding="utf-8") as f:
        for row in csv.DictReader(f):
            if row["backbone"] != "Lingshu-7B" or row["method"] != "MRFT":
                continue
            key = ("MRFT", f"{float(row['keep_ratio']):.2f}")
            out[key] = {
                "Acc": (float(row["paper_acc_pct"]), int(row["n"])),
                "OS": (float(row["OS_pct"]), int(row["OS_n"])),
                "RJ": (float(row["RJ_pct"]), int(row["RJ_n"])),
                "LC": (float(row["LC_pct"]), int(row["LC_n"])),
                "ES": (float(row["Oth_pct"]), int(row["Oth_n"])),
            }
    return out


def patch_omni_mrft_from_aligned(rows: list[dict[str, str]]) -> None:
    aligned = load_omni_mrft_aligned()
    for row in rows:
        if row["dataset"] != "OmniMedVQA qt-ai" or row["variant"] != "MRFT":
            continue
        if row["metric"] == "KL":
            continue
        value_n = aligned[(row["variant"], row["keep_ratio"])][row["metric"]]
        value, n = value_n
        row["value"] = f"{value:.6f}"
        row["std"] = f"{pct_std(value, n):.6f}"
        row["n"] = str(n)
        row["status"] = "ok_aligned_main_table"


def main() -> None:
    rows: list[dict[str, str]] = []
    for spec in SPECS:
        rows.extend(metric_rows_from_predictions(spec))
    patch_omni_mrft_from_aligned(rows)
    OUT.parent.mkdir(parents=True, exist_ok=True)
    with OUT.open("w", newline="", encoding="utf-8") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)
    print(f"wrote {OUT} rows={len(rows)}")


if __name__ == "__main__":
    main()


==> scripts/plot_omnimed_qtai_prune_rate_curve.py <==
#!/usr/bin/env python3
"""Draw the OmniMedVQA qt-ai Lingshu pruning-rate curve."""

from pathlib import Path

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt
import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
DATA_PATH = ROOT / "data" / "omnimed_qtai_lingshu_allmethods_prune_rate_curve.csv"
OUT_BASE = ROOT / "figs" / "F2_omnimed_qtai_prune_rate_accuracy_allmethods"

PALETTE = {
    "blue_main": "#0F4D92",
    "blue_secondary": "#3775BA",
    "green": "#8BCF8B",
    "green_dark": "#4D9A50",
    "pink": "#E9A6A1",
    "red": "#B64342",
    "amber": "#B8872A",
    "neutral": "#8F8F8F",
    "teal": "#42949E",
    "violet": "#9A4D8E",
    "grid": "#D7D7D7",
    "axis": "#111111",
}

DISPLAY_NAMES = {
    "MRFT": "MedSTP",
    "MAtSTP": "MedSTP",
    "MATSTP": "MedSTP",
}

METHOD_STYLE = {
    "MedSTP": {
        "label": "MedSTP (ours)",
        "color": PALETTE["blue_secondary"],
        "marker": "D",
        "lw": 3.1,
        "ms": 6.9,
        "zorder": 30,
        "alpha": 1.0,
    },
    "PruneSID": {
        "label": "PruneSID",
        "color": PALETTE["blue_main"],
        "marker": "X",
        "lw": 2.45,
        "ms": 6.4,
        "zorder": 24,
        "alpha": 0.94,
    },
    "BTP": {
        "label": "BTP",
        "color": PALETTE["green_dark"],
        "marker": "*",
        "lw": 2.35,
        "ms": 9.0,
        "zorder": 20,
        "alpha": 0.94,
    },
    "VisPruner": {
        "label": "VisPruner",
        "color": PALETTE["teal"],
        "marker": "P",
        "lw": 2.3,
        "ms": 6.5,
        "zorder": 18,
        "alpha": 0.93,
    },
    "HRViT": {
        "label": "HRViT",
        "color": PALETTE["pink"],
        "marker": "s",
        "lw": 2.15,
        "ms": 6.1,
        "zorder": 14,
        "alpha": 0.9,
    },
    "SparseVLM": {
        "label": "SparseVLM",
        "color": PALETTE["violet"],
        "marker": "^",
        "lw": 2.1,
        "ms": 6.2,
        "zorder": 12,
        "alpha": 0.9,
    },
    "FastV": {
        "label": "FastV",
        "color": PALETTE["red"],
        "marker": "v",
        "lw": 2.1,
        "ms": 6.2,
        "zorder": 10,
        "alpha": 0.9,
    },
    "Random": {
        "label": "Random",
        "color": PALETTE["neutral"],
        "marker": "o",
        "lw": 2.0,
        "ms": 6.0,
        "zorder": 8,
        "alpha": 0.88,
    },
}

PLOT_ORDER = ["MedSTP", "BTP", "VisPruner", "HRViT", "PruneSID", "SparseVLM", "FastV", "Random"]


def apply_publication_style() -> None:
    plt.rcParams.update(
        {
            "font.family": ["Arial", "Helvetica", "DejaVu Sans", "sans-serif"],
            "font.size": 8.6,
            "axes.linewidth": 1.25,
            "axes.spines.right": False,
            "axes.spines.top": False,
            "legend.frameon": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "xtick.major.width": 1.1,
            "ytick.major.width": 1.1,
            "xtick.major.size": 3.8,
            "ytick.major.size": 3.8,
        }
    )


def load_curve() -> pd.DataFrame:
    df = pd.read_csv(DATA_PATH)
    required = {"dataset", "method", "keep_ratio", "prune_rate", "accuracy", "n", "source"}
    missing = required.difference(df.columns)
    if missing:
        raise ValueError(f"Missing required columns: {sorted(missing)}")

    df = df.copy()
    df["method"] = df["method"].replace(DISPLAY_NAMES)
    df["prune_pct"] = df["prune_rate"].astype(float) * 100.0
    return df.sort_values(["method", "prune_pct"])


def add_full_token_anchor(df: pd.DataFrame) -> pd.DataFrame:
    full_tokens = df[df["method"] == "Full tokens"]
    if full_tokens.empty:
        return df

    full_acc = float(full_tokens["accuracy"].iloc[0])
    anchors = []
    for method in PLOT_ORDER:
        if method not in set(df["method"]):
            continue
        anchors.append(
            {
                "dataset": full_tokens["dataset"].iloc[0],
                "method": method,
                "keep_ratio": 1.0,
                "prune_rate": 0.0,
                "accuracy": full_acc,
                "n": full_tokens["n"].iloc[0],
                "source": "full_token_anchor_for_plot",
                "prune_pct": 0.0,
            }
        )
    return pd.concat([df, pd.DataFrame(anchors)], ignore_index=True).sort_values(
        ["method", "prune_pct"]
    )


def draw_curve() -> list[Path]:
    apply_publication_style()
    df = load_curve()
    plot_df = add_full_token_anchor(df)

    fig, ax = plt.subplots(figsize=(4.05, 2.8))

    full_tokens = df[df["method"] == "Full tokens"]
    if not full_tokens.empty:
        y_full = float(full_tokens["accuracy"].iloc[0])
        ax.axhline(
            y_full,
            color=PALETTE["amber"],
            lw=1.75,
            linestyle=(0, (5, 4)),
            zorder=1,
        )
        ax.text(
            1.5,
            y_full + 0.55,
            "Full tokens",
            color=PALETTE["amber"],
            fontsize=7.7,
            va="bottom",
            ha="left",
        )

    for method in PLOT_ORDER:
        method_df = plot_df[plot_df["method"] == method]
        if method_df.empty:
            continue
        style = METHOD_STYLE[method]
        marker_positions = (
            list(range(1, len(method_df))) if float(method_df["prune_pct"].iloc[0]) == 0.0 else None
        )
        ax.plot(
            method_df["prune_pct"],
            method_df["accuracy"],
            label=style["label"],
            color=style["color"],
            marker=style["marker"],
            lw=style["lw"],
            ms=style["ms"],
            alpha=style["alpha"],
            zorder=style["zorder"],
            linestyle=style.get("linestyle", "-"),
            markeredgecolor=PALETTE["axis"],
            markeredgewidth=0.7,
            markevery=marker_positions,
        )

    ax.set_xlabel("Pruning rate (%)", labelpad=4)
    ax.set_ylabel("Accuracy (%)", labelpad=4)
    ax.set_xlim(-2, 97.5)
    ax.set_ylim(28, 84)
    ax.set_xticks([0, 15, 30, 45, 60, 75, 90, 95])
    ax.set_yticks([30, 40, 50, 60, 70, 80])
    ax.grid(True, color=PALETTE["grid"], linewidth=0.7, alpha=0.72)

    xtick_labels = ax.get_xticklabels()
    xtick_labels[-2].set_ha("right")
    xtick_labels[-1].set_ha("left")

    for spine in ("left", "bottom"):
        ax.spines[spine].set_color(PALETTE["axis"])
        ax.spines[spine].set_linewidth(1.35)

    ax.legend(
        loc="lower left",
        ncol=2,
        fontsize=6.9,
        handlelength=1.55,
        columnspacing=0.95,
        labelspacing=0.28,
        borderaxespad=0.15,
        markerscale=0.95,
    )

    fig.tight_layout(pad=0.45)

    saved = []
    for suffix, kwargs in {
        ".pdf": {},
        ".png": {"dpi": 450},
        ".svg": {},
    }.items():
        out_path = OUT_BASE.with_suffix(suffix)
        fig.savefig(out_path, bbox_inches="tight", pad_inches=0.035, **kwargs)
        saved.append(out_path)
    plt.close(fig)
    return saved


if __name__ == "__main__":
    for path in draw_curve():
        print(path)


==> scripts/plot_slake_prune_rate_curve.py <==
#!/usr/bin/env python3
"""Draw the SLAKE Lingshu pruning-rate curve used in the manuscript."""

from pathlib import Path

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt
import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
DATA_PATH = ROOT / "data" / "slake_lingshu_allmethods_prune_rate_curve.csv"
OUT_BASE = ROOT / "figs" / "slake_prune_rate_accuracy_allmethods_y60_85"

PALETTE = {
    "blue_main": "#0F4D92",
    "blue_secondary": "#3775BA",
    "green": "#8BCF8B",
    "green_dark": "#4D9A50",
    "pink": "#E9A6A1",
    "red": "#B64342",
    "amber": "#B8872A",
    "neutral": "#8F8F8F",
    "teal": "#42949E",
    "violet": "#9A4D8E",
    "grid": "#D7D7D7",
    "axis": "#111111",
}

DISPLAY_NAMES = {
    "MRFT": "MedSTP",
    "MAtSTP": "MedSTP",
    "MATSTP": "MedSTP",
}

METHOD_STYLE = {
    "MedSTP": {
        "label": "MedSTP (ours)",
        "color": PALETTE["blue_secondary"],
        "marker": "D",
        "lw": 3.1,
        "ms": 6.9,
        "zorder": 30,
        "alpha": 1.0,
    },
    "PruneSID": {
        "label": "PruneSID",
        "color": PALETTE["blue_main"],
        "marker": "X",
        "lw": 2.45,
        "ms": 6.4,
        "zorder": 24,
        "alpha": 0.94,
    },
    "BTP": {
        "label": "BTP",
        "color": PALETTE["green_dark"],
        "marker": "*",
        "lw": 2.35,
        "ms": 9.0,
        "zorder": 20,
        "alpha": 0.94,
    },
    "VisPruner": {
        "label": "VisPruner",
        "color": PALETTE["teal"],
        "marker": "P",
        "lw": 2.3,
        "ms": 6.5,
        "zorder": 18,
        "alpha": 0.93,
    },
    "HRViT": {
        "label": "HRViT",
        "color": PALETTE["pink"],
        "marker": "s",
        "lw": 2.15,
        "ms": 6.1,
        "zorder": 14,
        "alpha": 0.9,
    },
    "SparseVLM": {
        "label": "SparseVLM",
        "color": PALETTE["violet"],
        "marker": "^",
        "lw": 2.1,
        "ms": 6.2,
        "zorder": 12,
        "alpha": 0.9,
    },
    "FastV": {
        "label": "FastV",
        "color": PALETTE["red"],
        "marker": "v",
        "lw": 2.1,
        "ms": 6.2,
        "zorder": 10,
        "alpha": 0.9,
    },
    "Random": {
        "label": "Random",
        "color": PALETTE["neutral"],
        "marker": "o",
        "lw": 2.0,
        "ms": 6.0,
        "zorder": 8,
        "alpha": 0.88,
    },
}

PLOT_ORDER = ["MedSTP", "BTP", "VisPruner", "HRViT", "PruneSID", "SparseVLM", "FastV", "Random"]


def apply_publication_style() -> None:
    plt.rcParams.update(
        {
            "font.family": ["Arial", "Helvetica", "DejaVu Sans", "sans-serif"],
            "font.size": 8.6,
            "axes.linewidth": 1.25,
            "axes.spines.right": False,
            "axes.spines.top": False,
            "legend.frameon": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "xtick.major.width": 1.1,
            "ytick.major.width": 1.1,
            "xtick.major.size": 3.8,
            "ytick.major.size": 3.8,
        }
    )


def load_curve() -> pd.DataFrame:
    df = pd.read_csv(DATA_PATH)
    required = {"dataset", "method", "keep_ratio", "prune_rate", "accuracy", "n", "source"}
    missing = required.difference(df.columns)
    if missing:
        raise ValueError(f"Missing required columns: {sorted(missing)}")

    df = df.copy()
    df["method"] = df["method"].replace(DISPLAY_NAMES)
    df["prune_pct"] = df["prune_rate"].astype(float) * 100.0
    return df.sort_values(["method", "prune_pct"])


def add_full_token_anchor(df: pd.DataFrame) -> pd.DataFrame:
    full_tokens = df[df["method"] == "Full tokens"]
    if full_tokens.empty:
        return df

    full_acc = float(full_tokens["accuracy"].iloc[0])
    anchors = []
    for method in PLOT_ORDER:
        if method not in set(df["method"]):
            continue
        anchors.append(
            {
                "dataset": full_tokens["dataset"].iloc[0],
                "method": method,
                "keep_ratio": 1.0,
                "prune_rate": 0.0,
                "accuracy": full_acc,
                "n": full_tokens["n"].iloc[0],
                "source": "full_token_anchor_for_plot",
                "prune_pct": 0.0,
            }
        )
    return pd.concat([df, pd.DataFrame(anchors)], ignore_index=True).sort_values(
        ["method", "prune_pct"]
    )


def draw_curve() -> list[Path]:
    apply_publication_style()
    df = load_curve()
    plot_df = add_full_token_anchor(df)

    fig, ax = plt.subplots(figsize=(4.05, 2.8))

    full_tokens = df[df["method"] == "Full tokens"]
    if not full_tokens.empty:
        y_full = float(full_tokens["accuracy"].iloc[0])
        ax.axhline(
            y_full,
            color=PALETTE["amber"],
            lw=1.75,
            linestyle=(0, (5, 4)),
            zorder=1,
        )
        ax.text(
            1.5,
            y_full + 0.35,
            "Full tokens",
            color=PALETTE["amber"],
            fontsize=7.7,
            va="bottom",
            ha="left",
        )

    for method in PLOT_ORDER:
        method_df = plot_df[plot_df["method"] == method]
        if method_df.empty:
            continue
        style = METHOD_STYLE[method]
        marker_positions = (
            list(range(1, len(method_df))) if float(method_df["prune_pct"].iloc[0]) == 0.0 else None
        )
        ax.plot(
            method_df["prune_pct"],
            method_df["accuracy"],
            label=style["label"],
            color=style["color"],
            marker=style["marker"],
            lw=style["lw"],
            ms=style["ms"],
            alpha=style["alpha"],
            zorder=style["zorder"],
            linestyle=style.get("linestyle", "-"),
            markeredgecolor=PALETTE["axis"],
            markeredgewidth=0.7,
            markevery=marker_positions,
        )

    ax.set_xlabel("Pruning rate (%)", labelpad=4)
    ax.set_ylabel("Accuracy (%)", labelpad=4)
    ax.set_xlim(-2, 97.5)
    ax.set_ylim(46, 86)
    ax.set_xticks([0, 15, 30, 45, 60, 75, 90, 95])
    ax.set_yticks([50, 60, 70, 80])
    ax.grid(True, color=PALETTE["grid"], linewidth=0.7, alpha=0.72)

    xtick_labels = ax.get_xticklabels()
    xtick_labels[-2].set_ha("right")
    xtick_labels[-1].set_ha("left")

    for spine in ("left", "bottom"):
        ax.spines[spine].set_color(PALETTE["axis"])
        ax.spines[spine].set_linewidth(1.35)

    ax.legend(
        loc="lower left",
        ncol=2,
        fontsize=6.9,
        handlelength=1.55,
        columnspacing=0.95,
        labelspacing=0.28,
        borderaxespad=0.15,
        markerscale=0.95,
    )

    fig.tight_layout(pad=0.45)

    saved = []
    for suffix, kwargs in {
        ".pdf": {},
        ".png": {"dpi": 450},
        ".svg": {},
    }.items():
        out_path = OUT_BASE.with_suffix(suffix)
        fig.savefig(out_path, bbox_inches="tight", pad_inches=0.035, **kwargs)
        saved.append(out_path)
    plt.close(fig)
    return saved


if __name__ == "__main__":
    for path in draw_curve():
        print(path)


==> scripts/render_omnimed_beta_bar_preview.py <==
#!/usr/bin/env python3
"""Render the OmniMedVQA transition-weight sensitivity bar chart."""

from __future__ import annotations

import csv
from dataclasses import dataclass
from pathlib import Path

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt
import numpy as np


ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data" / "omnimed_qtai_lambda_accuracy_keep01.csv"
OUT_BASE = ROOT / "figs" / "omnimed_beta_sensitivity_bar_preview"

WIDTH_IN = 3.72
HEIGHT_IN = 2.45
PNG_DPI = 450

PALETTE = {
    "blue_main": "#0F4D92",
    "blue_light": "#DDEAF7",
    "blue_mid": "#AFCBE8",
    "blue_soft": "#CFE0F1",
    "blue_faint": "#E7EFF7",
    "grid": "#D7D7D7",
    "axis": "#272727",
    "red_strong": "#B64342",
}


@dataclass(frozen=True)
class FigureStyle:
    font_size: float = 7.4
    axes_linewidth: float = 1.25
    font_family: tuple[str, ...] = ("Arial", "Helvetica", "DejaVu Sans", "sans-serif")


@dataclass(frozen=True)
class Row:
    beta: float
    accuracy: float
    delta: float


def apply_publication_style(style: FigureStyle = FigureStyle()) -> None:
    """Apply the scientific-figure-making publication preset."""
    plt.rcParams.update(
        {
            "font.family": "sans-serif",
            "font.sans-serif": list(style.font_family),
            "font.size": style.font_size,
            "axes.linewidth": style.axes_linewidth,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "legend.frameon": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )


def finalize_figure(fig: plt.Figure, out_base: Path) -> list[Path]:
    """Export a fixed-size raster preview and editable vector versions."""
    out_base.parent.mkdir(parents=True, exist_ok=True)
    paths: list[Path] = []
    for fmt in ("png", "pdf", "svg"):
        path = out_base.with_suffix(f".{fmt}")
        save_kwargs = {"dpi": PNG_DPI} if fmt == "png" else {}
        fig.savefig(path, format=fmt, facecolor="white", **save_kwargs)
        paths.append(path)
    plt.close(fig)
    return paths


def read_rows() -> list[Row]:
    rows: list[Row] = []
    with DATA.open(newline="") as f:
        for raw in csv.DictReader(f):
            rows.append(Row(beta=float(raw["beta"]), accuracy=float(raw["accuracy"]), delta=0.0))
    rows.sort(key=lambda row: row.beta)
    reference = max(row.accuracy for row in rows)
    return [Row(row.beta, row.accuracy, row.accuracy - reference) for row in rows]


def beta_label(beta: float) -> str:
    return "0" if np.isclose(beta, 0.0) else f"{beta:.1f}"


def is_reference(row: Row) -> bool:
    return abs(row.delta) < 0.005


def bar_color(row: Row) -> str:
    if is_reference(row):
        return PALETTE["blue_main"]
    colors = {
        0.0: PALETTE["blue_faint"],
        0.1: PALETTE["blue_light"],
        0.2: PALETTE["blue_mid"],
        0.3: PALETTE["blue_soft"],
        0.5: PALETTE["blue_faint"],
    }
    return colors.get(round(row.beta, 1), PALETTE["blue_soft"])


def render(rows: list[Row]) -> list[Path]:
    apply_publication_style()
    fig, ax = plt.subplots(figsize=(WIDTH_IN, HEIGHT_IN))
    fig.subplots_adjust(left=0.17, right=0.985, bottom=0.245, top=0.94)

    x = np.arange(len(rows), dtype=float)
    accuracies = np.array([row.accuracy for row in rows])
    baseline = np.floor(accuracies.min()) - 0.2
    data_span = accuracies.max() - baseline
    y_max = accuracies.max() + max(0.9, data_span * 0.22)
    tick_step = 1.0 if data_span <= 8.0 else 2.0
    tick_start = np.ceil(baseline / tick_step) * tick_step
    tick_stop = np.floor(accuracies.max() / tick_step) * tick_step

    ax.bar(
        x,
        accuracies - baseline,
        width=0.62,
        bottom=baseline,
        color=[bar_color(row) for row in rows],
        edgecolor=PALETTE["axis"],
        linewidth=1.15,
        zorder=3,
    )

    ax.set_xlim(-0.75, len(rows) - 0.25)
    ax.set_ylim(baseline, y_max)
    ax.set_yticks(np.arange(tick_start, tick_stop + tick_step * 0.5, tick_step))
    ax.set_axisbelow(True)
    ax.yaxis.grid(True, color=PALETTE["grid"], linewidth=0.7)
    ax.xaxis.grid(False)

    ax.set_xticks(x, [beta_label(row.beta) for row in rows])
    for tick, row in zip(ax.get_xticklabels(), rows):
        tick.set_fontweight("bold" if is_reference(row) else "normal")

    ax.set_xlabel("Transition weight β", fontsize=8.6, labelpad=9.5)
    ax.set_ylabel("Accuracy (%)", fontsize=8.6, labelpad=10.5)
    ax.tick_params(axis="both", colors=PALETTE["axis"], width=1.0, length=3.2)
    ax.tick_params(axis="x", pad=7.2)
    ax.tick_params(axis="y", pad=4.0)
    ax.spines["left"].set_color(PALETTE["axis"])
    ax.spines["bottom"].set_color(PALETTE["axis"])

    for xpos, row in zip(x, rows):
        ax.annotate(
            f"{row.accuracy:.2f}",
            xy=(xpos, row.accuracy),
            xytext=(0, 10),
            textcoords="offset points",
            ha="center",
            va="bottom",
            fontsize=7.2,
            fontweight="bold" if is_reference(row) else "normal",
            color=PALETTE["blue_main"] if is_reference(row) else PALETTE["axis"],
            clip_on=False,
        )
        if not is_reference(row):
            ax.annotate(
                f"{row.delta:+.2f}",
                xy=(xpos, row.accuracy),
                xytext=(0, 2),
                textcoords="offset points",
                ha="center",
                va="bottom",
                fontsize=5.8,
                fontweight="bold",
                color=PALETTE["red_strong"],
                clip_on=False,
            )

    return finalize_figure(fig, OUT_BASE)


def main() -> None:
    for path in render(read_rows()):
        print(path)


if __name__ == "__main__":
    main()


==> scripts/render_prunesid_updated_figures.py <==
#!/usr/bin/env python3
"""Render Figures 3--5 with the updated PruneSID curves.

This renderer intentionally uses only stdlib CSV parsing plus reportlab/Pillow,
because matplotlib is not available in the local Codex runtime.
"""

from __future__ import annotations

import csv
import math
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable

from PIL import Image, ImageDraw, ImageFont
from reportlab.lib.colors import HexColor
from reportlab.pdfgen import canvas


ROOT = Path(__file__).resolve().parents[1]
FONT_PATH = Path("/System/Library/Fonts/Supplemental/Arial.ttf")
BOLD_FONT_PATH = Path("/System/Library/Fonts/Supplemental/Arial Bold.ttf")

WIDTH_IN = 4.05
HEIGHT_IN = 2.80
PDF_SCALE = 72.0
PNG_DPI = 450

PALETTE = {
    "blue_main": "#0F4D92",
    "blue_secondary": "#3775BA",
    "green_dark": "#4D9A50",
    "pink": "#E9A6A1",
    "red": "#B64342",
    "amber": "#B8872A",
    "neutral": "#8F8F8F",
    "teal": "#42949E",
    "violet": "#9A4D8E",
    "grid": "#D7D7D7",
    "axis": "#111111",
}

DISPLAY_NAMES = {
    "MRFT": "MedSTP",
    "MAtSTP": "MedSTP",
    "MATSTP": "MedSTP",
}


@dataclass(frozen=True)
class Style:
    label: str
    color: str
    marker: str
    lw: float
    ms: float
    alpha: float = 1.0
    linestyle: str = "solid"


METHOD_STYLE = {
    "MedSTP": Style("MedSTP (ours)", PALETTE["blue_secondary"], "D", 3.1, 6.9),
    "PruneSID": Style("PruneSID", PALETTE["blue_main"], "X", 2.45, 6.4, 0.94),
    "BTP": Style("BTP", PALETTE["green_dark"], "*", 2.35, 9.0, 0.94),
    "VisPruner": Style("VisPruner", PALETTE["teal"], "P", 2.3, 6.5, 0.93),
    "HRViT": Style("HRViT", PALETTE["pink"], "s", 2.15, 6.1, 0.9),
    "SparseVLM": Style("SparseVLM", PALETTE["violet"], "^", 2.1, 6.2, 0.9),
    "FastV": Style("FastV", PALETTE["red"], "v", 2.1, 6.2, 0.9),
    "Random": Style("Random", PALETTE["neutral"], "o", 2.0, 6.0, 0.88),
}

PLOT_ORDER = ["MedSTP", "BTP", "VisPruner", "HRViT", "PruneSID", "SparseVLM", "FastV", "Random"]
XTICKS = [0, 15, 30, 45, 60, 75, 90, 95]
LEGEND_FONT_SIZE = 5.9
LEGEND_COL_W = 57.0
LEGEND_ROW_H = 8.8
LEGEND_LINE_W = 9.0
LEGEND_TEXT_X = 12.0
LEGEND_MARKER_SCALE = 0.60
LEGEND_ROWS = 4


@dataclass(frozen=True)
class PlotSpec:
    data_path: Path
    out_base: Path
    y_field: str
    x_field: str
    y_label: str
    y_lim: tuple[float, float]
    y_ticks: list[float]
    legend_loc: str
    full_anchor_field: str | None = None
    full_line_label: str | None = None


def read_rows(path: Path) -> list[dict[str, str]]:
    with path.open(newline="") as f:
        return list(csv.DictReader(f))


def norm_method(name: str) -> str:
    return DISPLAY_NAMES.get(name, name)


def load_accuracy(spec: PlotSpec) -> tuple[dict[str, list[tuple[float, float]]], float | None]:
    rows = read_rows(spec.data_path)
    full_rows = [r for r in rows if norm_method(r["method"]) == "Full tokens"]
    full_acc = float(full_rows[0][spec.y_field]) if full_rows else None
    series: dict[str, list[tuple[float, float]]] = {}

    for row in rows:
        method = norm_method(row["method"])
        if method == "Full tokens" or method not in METHOD_STYLE:
            continue
        x = float(row[spec.x_field]) * 100.0
        y = float(row[spec.y_field])
        series.setdefault(method, []).append((x, y))

    if full_acc is not None:
        for method in list(series):
            series[method].append((0.0, full_acc))

    return {m: sorted(v) for m, v in series.items()}, full_acc


def load_drift(spec: PlotSpec) -> tuple[dict[str, list[tuple[float, float]]], float | None]:
    rows = read_rows(spec.data_path)
    series: dict[str, list[tuple[float, float]]] = {}
    for row in rows:
        method = norm_method(row["method"])
        if method not in METHOD_STYLE:
            continue
        x = float(row[spec.x_field])
        y = float(row[spec.y_field])
        series.setdefault(method, []).append((x, y))
    return {m: sorted(v) for m, v in series.items()}, None


class BaseRenderer:
    def __init__(self, spec: PlotSpec, series: dict[str, list[tuple[float, float]]], full_value: float | None):
        self.spec = spec
        self.series = series
        self.full_value = full_value
        self.width = WIDTH_IN * PDF_SCALE
        self.height = HEIGHT_IN * PDF_SCALE
        self.left = 42.0
        self.right = 8.0
        self.bottom = 35.0
        self.top = 13.0
        self.plot_w = self.width - self.left - self.right
        self.plot_h = self.height - self.bottom - self.top
        self.x_min = -2.0
        self.x_max = 97.5
        self.y_min, self.y_max = spec.y_lim

    def xmap(self, x: float) -> float:
        return self.left + (x - self.x_min) / (self.x_max - self.x_min) * self.plot_w

    def ymap(self, y: float) -> float:
        return self.bottom + (y - self.y_min) / (self.y_max - self.y_min) * self.plot_h


class PdfRenderer(BaseRenderer):
    def render(self, path: Path) -> None:
        c = canvas.Canvas(str(path), pagesize=(self.width, self.height))
        c.setTitle(path.name)
        self.draw_grid(c)
        self.draw_full_line(c)
        self.draw_series(c)
        self.draw_axes(c)
        self.draw_legend(c)
        c.save()

    def set_color(self, c: canvas.Canvas, color: str) -> None:
        c.setStrokeColor(HexColor(color))
        c.setFillColor(HexColor(color))

    def draw_grid(self, c: canvas.Canvas) -> None:
        c.setStrokeColor(HexColor(PALETTE["grid"]))
        c.setLineWidth(0.7)
        for x in XTICKS:
            xx = self.xmap(x)
            c.line(xx, self.bottom, xx, self.bottom + self.plot_h)
        for y in self.spec.y_ticks:
            yy = self.ymap(y)
            c.line(self.left, yy, self.left + self.plot_w, yy)

    def draw_axes(self, c: canvas.Canvas) -> None:
        c.setStrokeColor(HexColor(PALETTE["axis"]))
        c.setFillColor(HexColor(PALETTE["axis"]))
        c.setLineWidth(1.35)
        c.line(self.left, self.bottom, self.left + self.plot_w, self.bottom)
        c.line(self.left, self.bottom, self.left, self.bottom + self.plot_h)
        c.setFont("Helvetica", 7.6)
        for x in XTICKS:
            xx = self.xmap(x)
            c.line(xx, self.bottom, xx, self.bottom - 3.4)
            label = f"{x:g}"
            text_w = c.stringWidth(label, "Helvetica", 7.6)
            c.drawString(xx - text_w / 2, self.bottom - 13.8, label)
        for y in self.spec.y_ticks:
            yy = self.ymap(y)
            c.line(self.left - 3.4, yy, self.left, yy)
            label = f"{y:g}"
            text_w = c.stringWidth(label, "Helvetica", 7.6)
            c.drawString(self.left - 7.5 - text_w, yy - 2.6, label)
        c.setFont("Helvetica", 8.8)
        x_label = "Pruning rate (%)"
        c.drawString(self.left + self.plot_w / 2 - c.stringWidth(x_label, "Helvetica", 8.8) / 2, 7.4, x_label)
        c.saveState()
        c.translate(9.2, self.bottom + self.plot_h / 2)
        c.rotate(90)
        c.drawString(-c.stringWidth(self.spec.y_label, "Helvetica", 8.8) / 2, 0, self.spec.y_label)
        c.restoreState()

    def draw_full_line(self, c: canvas.Canvas) -> None:
        if self.full_value is None:
            return
        y = self.ymap(self.full_value)
        c.setStrokeColor(HexColor(PALETTE["amber"]))
        c.setFillColor(HexColor(PALETTE["amber"]))
        c.setLineWidth(1.65)
        c.setDash(5, 4)
        c.line(self.left, y, self.left + self.plot_w, y)
        c.setDash()
        if self.spec.full_line_label:
            c.setFont("Helvetica", 7.7)
            label_y = y + (8.0 if self.full_value == 0 else 4.4)
            c.drawString(self.xmap(1.5), label_y, self.spec.full_line_label)

    def draw_series(self, c: canvas.Canvas) -> None:
        for method in PLOT_ORDER:
            points = self.series.get(method)
            if not points:
                continue
            style = METHOD_STYLE[method]
            coords = [(self.xmap(x), self.ymap(y)) for x, y in points]
            self.set_color(c, style.color)
            c.setLineWidth(style.lw)
            if style.linestyle == "dash":
                c.setDash(4, 3)
            else:
                c.setDash()
            for (x1, y1), (x2, y2) in zip(coords, coords[1:]):
                c.line(x1, y1, x2, y2)
            c.setDash()
            for i, (x, y) in enumerate(coords):
                if i == 0 and points[i][0] == 0.0:
                    continue
                draw_marker_pdf(c, x, y, style)

    def draw_legend(self, c: canvas.Canvas) -> None:
        x0 = self.left + 4.0
        if self.spec.legend_loc == "lower_right":
            x0 = self.left + self.plot_w - 2 * LEGEND_COL_W - 4.0
        if self.spec.legend_loc == "lower":
            y0 = self.bottom + 13.0
        elif self.spec.legend_loc == "lower_right":
            y0 = self.bottom + 13.0
        else:
            y0 = self.bottom + self.plot_h - 8.0
        col_w = LEGEND_COL_W
        row_h = LEGEND_ROW_H
        c.setFont("Helvetica", LEGEND_FONT_SIZE)
        for idx, method in enumerate(PLOT_ORDER):
            if method not in self.series:
                continue
            col = idx // LEGEND_ROWS
            row = idx % LEGEND_ROWS
            x = x0 + col * col_w
            y = y0 - row * row_h if self.spec.legend_loc == "upper" else y0 + (3 - row) * row_h
            style = METHOD_STYLE[method]
            self.set_color(c, style.color)
            c.setLineWidth(style.lw)
            if style.linestyle == "dash":
                c.setDash(4, 3)
            c.line(x, y, x + LEGEND_LINE_W, y)
            c.setDash()
            draw_marker_pdf(c, x + LEGEND_LINE_W / 2, y, style, scale=LEGEND_MARKER_SCALE)
            c.setFillColor(HexColor(PALETTE["axis"]))
            c.drawString(x + LEGEND_TEXT_X, y - 2.2, style.label)


class SvgRenderer(BaseRenderer):
    def render(self, path: Path) -> None:
        parts = [
            f'<svg xmlns="http://www.w3.org/2000/svg" width="{self.width:.2f}" height="{self.height:.2f}" viewBox="0 0 {self.width:.2f} {self.height:.2f}">',
            '<rect width="100%" height="100%" fill="white"/>',
            '<g font-family="Arial, Helvetica, sans-serif">',
        ]
        parts.extend(self.grid_svg())
        parts.extend(self.full_svg())
        parts.extend(self.series_svg())
        parts.extend(self.axes_svg())
        parts.extend(self.legend_svg())
        parts.append("</g></svg>")
        path.write_text("\n".join(parts) + "\n")

    def sy(self, y: float) -> float:
        return self.height - y

    def grid_svg(self) -> list[str]:
        out = []
        for x in XTICKS:
            xx = self.xmap(x)
            out.append(svg_line(xx, self.sy(self.bottom), xx, self.sy(self.bottom + self.plot_h), PALETTE["grid"], 0.7))
        for y in self.spec.y_ticks:
            yy = self.ymap(y)
            out.append(svg_line(self.left, self.sy(yy), self.left + self.plot_w, self.sy(yy), PALETTE["grid"], 0.7))
        return out

    def axes_svg(self) -> list[str]:
        out = [
            svg_line(self.left, self.sy(self.bottom), self.left + self.plot_w, self.sy(self.bottom), PALETTE["axis"], 1.35),
            svg_line(self.left, self.sy(self.bottom), self.left, self.sy(self.bottom + self.plot_h), PALETTE["axis"], 1.35),
        ]
        for x in XTICKS:
            xx = self.xmap(x)
            out.append(svg_line(xx, self.sy(self.bottom), xx, self.sy(self.bottom - 3.4), PALETTE["axis"], 1.1))
            out.append(svg_text(xx, self.sy(self.bottom - 13.8), f"{x:g}", 7.6, "middle"))
        for y in self.spec.y_ticks:
            yy = self.ymap(y)
            out.append(svg_line(self.left - 3.4, self.sy(yy), self.left, self.sy(yy), PALETTE["axis"], 1.1))
            out.append(svg_text(self.left - 7.5, self.sy(yy - 2.6), f"{y:g}", 7.6, "end"))
        out.append(svg_text(self.left + self.plot_w / 2, self.sy(7.4), "Pruning rate (%)", 8.8, "middle"))
        cx = 9.2
        cy = self.sy(self.bottom + self.plot_h / 2)
        out.append(
            f'<text x="{cx:.2f}" y="{cy:.2f}" font-size="8.8" text-anchor="middle" '
            f'fill="{PALETTE["axis"]}" transform="rotate(-90 {cx:.2f} {cy:.2f})">{escape_xml(self.spec.y_label)}</text>'
        )
        return out

    def full_svg(self) -> list[str]:
        if self.full_value is None:
            return []
        y = self.ymap(self.full_value)
        label_y = y + (8.0 if self.full_value == 0 else 4.4)
        out = [
            svg_line(
                self.left,
                self.sy(y),
                self.left + self.plot_w,
                self.sy(y),
                PALETTE["amber"],
                1.65,
                dash="5 4",
            )
        ]
        if self.spec.full_line_label:
            out.append(svg_text(self.xmap(1.5), self.sy(label_y), self.spec.full_line_label, 7.7, "start", PALETTE["amber"]))
        return out

    def series_svg(self) -> list[str]:
        out = []
        for method in PLOT_ORDER:
            points = self.series.get(method)
            if not points:
                continue
            style = METHOD_STYLE[method]
            coords = [(self.xmap(x), self.sy(self.ymap(y))) for x, y in points]
            path_d = " ".join(("M" if i == 0 else "L") + f"{x:.2f},{y:.2f}" for i, (x, y) in enumerate(coords))
            dash = ' stroke-dasharray="4 3"' if style.linestyle == "dash" else ""
            out.append(
                f'<path d="{path_d}" fill="none" stroke="{style.color}" stroke-width="{style.lw:.2f}" '
                f'stroke-linejoin="round" stroke-linecap="round" opacity="{style.alpha:.2f}"{dash}/>'
            )
            for i, (x, y) in enumerate(coords):
                if i == 0 and points[i][0] == 0.0:
                    continue
                out.append(marker_svg(x, y, style))
        return out

    def legend_svg(self) -> list[str]:
        out = []
        x0 = self.left + 4.0
        if self.spec.legend_loc == "lower_right":
            x0 = self.left + self.plot_w - 2 * LEGEND_COL_W - 4.0
        y0_data = (
            self.bottom + 13.0
            if self.spec.legend_loc in {"lower", "lower_right"}
            else self.bottom + self.plot_h - 8.0
        )
        col_w = LEGEND_COL_W
        row_h = LEGEND_ROW_H
        for idx, method in enumerate(PLOT_ORDER):
            if method not in self.series:
                continue
            col = idx // LEGEND_ROWS
            row = idx % LEGEND_ROWS
            x = x0 + col * col_w
            y_data = y0_data - row * row_h if self.spec.legend_loc == "upper" else y0_data + (3 - row) * row_h
            y = self.sy(y_data)
            style = METHOD_STYLE[method]
            dash = "4 3" if style.linestyle == "dash" else None
            out.append(svg_line(x, y, x + LEGEND_LINE_W, y, style.color, style.lw, dash=dash))
            out.append(marker_svg(x + LEGEND_LINE_W / 2, y, style, scale=LEGEND_MARKER_SCALE))
            out.append(svg_text(x + LEGEND_TEXT_X, y + 2.2, style.label, LEGEND_FONT_SIZE, "start"))
        return out


class PngRenderer(BaseRenderer):
    def __init__(self, spec: PlotSpec, series: dict[str, list[tuple[float, float]]], full_value: float | None):
        super().__init__(spec, series, full_value)
        self.scale = PNG_DPI / PDF_SCALE
        self.img = Image.new("RGB", (round(self.width * self.scale), round(self.height * self.scale)), "white")
        self.draw = ImageDraw.Draw(self.img)
        self.font = load_font(7.6)
        self.font_small = load_font(LEGEND_FONT_SIZE)
        self.font_label = load_font(8.8)

    def sx(self, x: float) -> float:
        return x * self.scale

    def sy(self, y: float) -> float:
        return (self.height - y) * self.scale

    def render(self, path: Path) -> None:
        self.draw_grid()
        self.draw_full_line()
        self.draw_series()
        self.draw_axes()
        self.draw_legend()
        self.img.save(path, dpi=(PNG_DPI, PNG_DPI))

    def draw_grid(self) -> None:
        for x in XTICKS:
            xx = self.xmap(x)
            self.line(xx, self.bottom, xx, self.bottom + self.plot_h, PALETTE["grid"], 0.7)
        for y in self.spec.y_ticks:
            yy = self.ymap(y)
            self.line(self.left, yy, self.left + self.plot_w, yy, PALETTE["grid"], 0.7)

    def draw_axes(self) -> None:
        self.line(self.left, self.bottom, self.left + self.plot_w, self.bottom, PALETTE["axis"], 1.35)
        self.line(self.left, self.bottom, self.left, self.bottom + self.plot_h, PALETTE["axis"], 1.35)
        for x in XTICKS:
            xx = self.xmap(x)
            self.line(xx, self.bottom, xx, self.bottom - 3.4, PALETTE["axis"], 1.1)
            self.text_center(xx, self.bottom - 13.8, f"{x:g}", self.font)
        for y in self.spec.y_ticks:
            yy = self.ymap(y)
            self.line(self.left - 3.4, yy, self.left, yy, PALETTE["axis"], 1.1)
            self.text_right(self.left - 7.5, yy - 2.6, f"{y:g}", self.font)
        self.text_center(self.left + self.plot_w / 2, 7.4, "Pruning rate (%)", self.font_label)
        self.rotated_label(9.2, self.bottom + self.plot_h / 2, self.spec.y_label)

    def draw_full_line(self) -> None:
        if self.full_value is None:
            return
        y = self.ymap(self.full_value)
        self.line(self.left, y, self.left + self.plot_w, y, PALETTE["amber"], 1.65, dash=True)
        if self.spec.full_line_label:
            label_y = y + (8.0 if self.full_value == 0 else 4.4)
            self.text_left(self.xmap(1.5), label_y, self.spec.full_line_label, self.font, PALETTE["amber"])

    def draw_series(self) -> None:
        for method in PLOT_ORDER:
            points = self.series.get(method)
            if not points:
                continue
            style = METHOD_STYLE[method]
            coords = [(self.xmap(x), self.ymap(y)) for x, y in points]
            for (x1, y1), (x2, y2) in zip(coords, coords[1:]):
                self.line(x1, y1, x2, y2, style.color, style.lw, dash=style.linestyle == "dash")
            for i, (x, y) in enumerate(coords):
                if i == 0 and points[i][0] == 0.0:
                    continue
                draw_marker_png(self.draw, self.scale, x, y, style)

    def draw_legend(self) -> None:
        x0 = self.left + 4.0
        if self.spec.legend_loc == "lower_right":
            x0 = self.left + self.plot_w - 2 * LEGEND_COL_W - 4.0
        y0 = self.bottom + 13.0 if self.spec.legend_loc == "lower" else self.bottom + self.plot_h - 8.0
        if self.spec.legend_loc == "lower_right":
            y0 = self.bottom + 13.0
        col_w = LEGEND_COL_W
        row_h = LEGEND_ROW_H
        for idx, method in enumerate(PLOT_ORDER):
            if method not in self.series:
                continue
            col = idx // LEGEND_ROWS
            row = idx % LEGEND_ROWS
            x = x0 + col * col_w
            y = y0 - row * row_h if self.spec.legend_loc == "upper" else y0 + (3 - row) * row_h
            style = METHOD_STYLE[method]
            self.line(x, y, x + LEGEND_LINE_W, y, style.color, style.lw, dash=style.linestyle == "dash")
            draw_marker_png(self.draw, self.scale, x + LEGEND_LINE_W / 2, y, style, scale_factor=LEGEND_MARKER_SCALE)
            self.text_left(x + LEGEND_TEXT_X, y - 2.2, style.label, self.font_small)

    def line(self, x1: float, y1: float, x2: float, y2: float, color: str, width: float, dash: bool = False) -> None:
        p1 = (self.sx(x1), self.sy(y1))
        p2 = (self.sx(x2), self.sy(y2))
        w = max(1, round(width * self.scale))
        if not dash:
            self.draw.line([p1, p2], fill=color, width=w)
            return
        draw_dashed_png(self.draw, p1, p2, color, w, 5 * self.scale, 4 * self.scale)

    def text_left(self, x: float, y: float, text: str, font: ImageFont.FreeTypeFont, fill: str = PALETTE["axis"]) -> None:
        self.draw.text((self.sx(x), self.sy(y)), text, fill=fill, font=font, anchor="ls")

    def text_right(self, x: float, y: float, text: str, font: ImageFont.FreeTypeFont) -> None:
        self.draw.text((self.sx(x), self.sy(y)), text, fill=PALETTE["axis"], font=font, anchor="rs")

    def text_center(self, x: float, y: float, text: str, font: ImageFont.FreeTypeFont) -> None:
        self.draw.text((self.sx(x), self.sy(y)), text, fill=PALETTE["axis"], font=font, anchor="ms")

    def rotated_label(self, x: float, y: float, text: str) -> None:
        bbox = self.font_label.getbbox(text)
        tw = bbox[2] - bbox[0] + 8
        th = bbox[3] - bbox[1] + 8
        layer = Image.new("RGBA", (tw, th), (255, 255, 255, 0))
        d = ImageDraw.Draw(layer)
        d.text((tw / 2, th / 2), text, fill=PALETTE["axis"], font=self.font_label, anchor="mm")
        rot = layer.rotate(90, expand=True)
        self.img.paste(rot, (round(self.sx(x) - rot.width / 2), round(self.sy(y) - rot.height / 2)), rot)


def load_font(size_pt: float) -> ImageFont.FreeTypeFont:
    path = FONT_PATH if FONT_PATH.exists() else BOLD_FONT_PATH
    return ImageFont.truetype(str(path), round(size_pt * PNG_DPI / PDF_SCALE))


def draw_marker_pdf(c: canvas.Canvas, x: float, y: float, style: Style, scale: float = 1.0) -> None:
    r = style.ms * 0.42 * scale
    c.setStrokeColor(HexColor(PALETTE["axis"]))
    c.setFillColor(HexColor(style.color))
    c.setLineWidth(0.7 * scale)
    marker = style.marker
    if marker == "o":
        c.circle(x, y, r, stroke=1, fill=1)
    elif marker == "D":
        c.line(x, y + r, x + r, y)
        c.line(x + r, y, x, y - r)
        c.line(x, y - r, x - r, y)
        c.line(x - r, y, x, y + r)
        c.setFillColor(HexColor(style.color))
        p = c.beginPath()
        p.moveTo(x, y + r)
        p.lineTo(x + r, y)
        p.lineTo(x, y - r)
        p.lineTo(x - r, y)
        p.close()
        c.drawPath(p, stroke=1, fill=1)
    elif marker == "s":
        c.rect(x - r, y - r, 2 * r, 2 * r, stroke=1, fill=1)
    elif marker == "^":
        polygon_pdf(c, [(x, y + r), (x + r, y - r), (x - r, y - r)], style.color)
    elif marker == "v":
        polygon_pdf(c, [(x, y - r), (x + r, y + r), (x - r, y + r)], style.color)
    elif marker == "P":
        polygon_pdf(c, regular_polygon(x, y, r * 1.1, 5, -math.pi / 2), style.color)
    elif marker == "*":
        polygon_pdf(c, star_points(x, y, r * 1.35, r * 0.55), style.color)
    elif marker == "X":
        c.setStrokeColor(HexColor(style.color))
        c.setLineWidth(2.0 * scale)
        c.line(x - r, y - r, x + r, y + r)
        c.line(x - r, y + r, x + r, y - r)
        c.setStrokeColor(HexColor(PALETTE["axis"]))
        c.setLineWidth(0.55 * scale)
        c.line(x - r, y - r, x + r, y + r)
        c.line(x - r, y + r, x + r, y - r)


def polygon_pdf(c: canvas.Canvas, points: Iterable[tuple[float, float]], fill: str) -> None:
    pts = list(points)
    p = c.beginPath()
    p.moveTo(*pts[0])
    for pt in pts[1:]:
        p.lineTo(*pt)
    p.close()
    c.setStrokeColor(HexColor(PALETTE["axis"]))
    c.setFillColor(HexColor(fill))
    c.drawPath(p, stroke=1, fill=1)


def draw_marker_png(
    draw: ImageDraw.ImageDraw,
    scale: float,
    x: float,
    y: float,
    style: Style,
    scale_factor: float = 1.0,
) -> None:
    sx = x * scale
    sy = (HEIGHT_IN * PDF_SCALE - y) * scale
    r = style.ms * 0.42 * scale * scale_factor
    marker = style.marker
    fill = style.color
    outline = PALETTE["axis"]
    w = max(1, round(0.7 * scale * scale_factor))
    if marker == "o":
        draw.ellipse([sx - r, sy - r, sx + r, sy + r], fill=fill, outline=outline, width=w)
    elif marker == "D":
        draw.polygon([(sx, sy - r), (sx + r, sy), (sx, sy + r), (sx - r, sy)], fill=fill, outline=outline)
    elif marker == "s":
        draw.rectangle([sx - r, sy - r, sx + r, sy + r], fill=fill, outline=outline, width=w)
    elif marker == "^":
        draw.polygon([(sx, sy - r), (sx + r, sy + r), (sx - r, sy + r)], fill=fill, outline=outline)
    elif marker == "v":
        draw.polygon([(sx, sy + r), (sx + r, sy - r), (sx - r, sy - r)], fill=fill, outline=outline)
    elif marker == "P":
        pts = [(x * scale, (HEIGHT_IN * PDF_SCALE - y) * scale) for x, y in regular_polygon(x, y, r / scale * 1.1, 5, -math.pi / 2)]
        draw.polygon(pts, fill=fill, outline=outline)
    elif marker == "*":
        pts = [(x * scale, (HEIGHT_IN * PDF_SCALE - y) * scale) for x, y in star_points(x, y, r / scale * 1.35, r / scale * 0.55)]
        draw.polygon(pts, fill=fill, outline=outline)
    elif marker == "X":
        lw = max(2, round(2.0 * scale * scale_factor))
        draw.line([(sx - r, sy - r), (sx + r, sy + r)], fill=fill, width=lw)
        draw.line([(sx - r, sy + r), (sx + r, sy - r)], fill=fill, width=lw)
        draw.line([(sx - r, sy - r), (sx + r, sy + r)], fill=outline, width=max(1, round(0.55 * scale)))
        draw.line([(sx - r, sy + r), (sx + r, sy - r)], fill=outline, width=max(1, round(0.55 * scale)))


def regular_polygon(cx: float, cy: float, r: float, n: int, offset: float = 0.0) -> list[tuple[float, float]]:
    return [(cx + r * math.cos(offset + 2 * math.pi * i / n), cy + r * math.sin(offset + 2 * math.pi * i / n)) for i in range(n)]


def star_points(cx: float, cy: float, r_outer: float, r_inner: float) -> list[tuple[float, float]]:
    pts = []
    for i in range(10):
        r = r_outer if i % 2 == 0 else r_inner
        ang = -math.pi / 2 + i * math.pi / 5
        pts.append((cx + r * math.cos(ang), cy + r * math.sin(ang)))
    return pts


def draw_dashed_png(
    draw: ImageDraw.ImageDraw,
    p1: tuple[float, float],
    p2: tuple[float, float],
    color: str,
    width: int,
    dash: float,
    gap: float,
) -> None:
    x1, y1 = p1
    x2, y2 = p2
    length = math.hypot(x2 - x1, y2 - y1)
    if length == 0:
        return
    ux = (x2 - x1) / length
    uy = (y2 - y1) / length
    pos = 0.0
    while pos < length:
        end = min(pos + dash, length)
        draw.line([(x1 + ux * pos, y1 + uy * pos), (x1 + ux * end, y1 + uy * end)], fill=color, width=width)
        pos += dash + gap


def svg_line(x1: float, y1: float, x2: float, y2: float, color: str, width: float, dash: str | None = None) -> str:
    dash_attr = f' stroke-dasharray="{dash}"' if dash else ""
    return (
        f'<line x1="{x1:.2f}" y1="{y1:.2f}" x2="{x2:.2f}" y2="{y2:.2f}" '
        f'stroke="{color}" stroke-width="{width:.2f}" stroke-linecap="round"{dash_attr}/>'
    )


def svg_text(x: float, y: float, text: str, size: float, anchor: str, fill: str = PALETTE["axis"]) -> str:
    return (
        f'<text x="{x:.2f}" y="{y:.2f}" font-size="{size:.2f}" text-anchor="{anchor}" '
        f'fill="{fill}">{escape_xml(text)}</text>'
    )


def marker_svg(x: float, y: float, style: Style, scale: float = 1.0) -> str:
    r = style.ms * 0.42 * scale
    marker = style.marker
    if marker == "o":
        return f'<circle cx="{x:.2f}" cy="{y:.2f}" r="{r:.2f}" fill="{style.color}" stroke="{PALETTE["axis"]}" stroke-width="{0.7 * scale:.2f}"/>'
    if marker == "D":
        pts = [(x, y - r), (x + r, y), (x, y + r), (x - r, y)]
        return polygon_svg(pts, style.color, scale)
    if marker == "s":
        return (
            f'<rect x="{x - r:.2f}" y="{y - r:.2f}" width="{2 * r:.2f}" height="{2 * r:.2f}" '
            f'fill="{style.color}" stroke="{PALETTE["axis"]}" stroke-width="{0.7 * scale:.2f}"/>'
        )
    if marker == "^":
        return polygon_svg([(x, y - r), (x + r, y + r), (x - r, y + r)], style.color, scale)
    if marker == "v":
        return polygon_svg([(x, y + r), (x + r, y - r), (x - r, y - r)], style.color, scale)
    if marker == "P":
        return polygon_svg([(px, y - (py - y)) for px, py in regular_polygon(x, y, r * 1.1, 5, -math.pi / 2)], style.color, scale)
    if marker == "*":
        return polygon_svg([(px, y - (py - y)) for px, py in star_points(x, y, r * 1.35, r * 0.55)], style.color, scale)
    if marker == "X":
        return (
            f'<g stroke-linecap="round">'
            f'<line x1="{x-r:.2f}" y1="{y-r:.2f}" x2="{x+r:.2f}" y2="{y+r:.2f}" stroke="{style.color}" stroke-width="{2.0 * scale:.2f}"/>'
            f'<line x1="{x-r:.2f}" y1="{y+r:.2f}" x2="{x+r:.2f}" y2="{y-r:.2f}" stroke="{style.color}" stroke-width="{2.0 * scale:.2f}"/>'
            f'<line x1="{x-r:.2f}" y1="{y-r:.2f}" x2="{x+r:.2f}" y2="{y+r:.2f}" stroke="{PALETTE["axis"]}" stroke-width="{0.55 * scale:.2f}"/>'
            f'<line x1="{x-r:.2f}" y1="{y+r:.2f}" x2="{x+r:.2f}" y2="{y-r:.2f}" stroke="{PALETTE["axis"]}" stroke-width="{0.55 * scale:.2f}"/>'
            f'</g>'
        )
    return ""


def polygon_svg(points: list[tuple[float, float]], fill: str, scale: float = 1.0) -> str:
    pts = " ".join(f"{x:.2f},{y:.2f}" for x, y in points)
    return f'<polygon points="{pts}" fill="{fill}" stroke="{PALETTE["axis"]}" stroke-width="{0.7 * scale:.2f}"/>'


def escape_xml(text: str) -> str:
    return text.replace("&", "&amp;").replace("<", "&lt;").replace(">", "&gt;")


def render_plot(spec: PlotSpec, loader) -> list[Path]:
    series, full_value = loader(spec)
    saved = []
    for suffix, renderer_cls in [
        (".pdf", PdfRenderer),
        (".png", PngRenderer),
        (".svg", SvgRenderer),
    ]:
        out = spec.out_base.with_suffix(suffix)
        renderer_cls(spec, series, full_value).render(out)
        saved.append(out)
    return saved


def main() -> None:
    specs = [
        (
            PlotSpec(
                data_path=ROOT / "data" / "slake_subspace_drift_rank8_fullcurve_medstp.csv",
                out_base=ROOT / "figs" / "slake_subspace_drift_allmethods_medstp_rank8_fullcurve",
                y_field="mean_subspace_drift",
                x_field="pruning_rate",
                y_label="Subspace drift",
                y_lim=(-0.03, 1.05),
                y_ticks=[0.0, 0.25, 0.5, 0.75, 1.0],
                legend_loc="lower_right",
                full_line_label=None,
            ),
            load_drift,
        ),
        (
            PlotSpec(
                data_path=ROOT / "data" / "slake_lingshu_allmethods_prune_rate_curve.csv",
                out_base=ROOT / "figs" / "slake_prune_rate_accuracy_allmethods_y60_85",
                y_field="accuracy",
                x_field="prune_rate",
                y_label="Accuracy (%)",
                y_lim=(46, 86),
                y_ticks=[50, 60, 70, 80],
                legend_loc="lower",
                full_line_label="Full tokens",
            ),
            load_accuracy,
        ),
        (
            PlotSpec(
                data_path=ROOT / "data" / "omnimed_qtai_lingshu_allmethods_prune_rate_curve.csv",
                out_base=ROOT / "figs" / "F2_omnimed_qtai_prune_rate_accuracy_allmethods",
                y_field="accuracy",
                x_field="prune_rate",
                y_label="Accuracy (%)",
                y_lim=(28, 84),
                y_ticks=[30, 40, 50, 60, 70, 80],
                legend_loc="lower",
                full_line_label="Full tokens",
            ),
            load_accuracy,
        ),
    ]

    for spec, loader in specs:
        for path in render_plot(spec, loader):
            print(path)


if __name__ == "__main__":
    main()


==> scripts/render_subspace_mechanism_figures.py <==
#!/usr/bin/env python3
"""Publication-style subspace drift mechanism figures.

These figures use the figures4papers-inspired scientific-figure-making style:
minimal spines, strong typography, muted baselines, and a single highlighted
proposed method.
"""

from __future__ import annotations

import csv
from pathlib import Path
from statistics import mean

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
FIGS = ROOT / "figs"

PALETTE = {
    "blue_main": "#0F4D92",
    "blue_secondary": "#3775BA",
    "green_1": "#DDF3DE",
    "green_2": "#AADCA9",
    "green_3": "#8BCF8B",
    "red_1": "#F6CFCB",
    "red_2": "#E9A6A1",
    "red_strong": "#B64342",
    "green_dark": "#4D9A50",
    "pink": "#E9A6A1",
    "amber": "#B8872A",
    "teal": "#42949E",
    "violet": "#9A4D8E",
    "grid": "#D7D7D7",
    "neutral": "#CFCECE",
    "neutral_dark": "#767676",
    "axis": "#272727",
    "highlight": "#FFD700",
}


def apply_style() -> None:
    plt.rcParams.update(
        {
            "font.family": ["Arial", "Helvetica", "DejaVu Sans", "sans-serif"],
            "font.size": 8.8,
            "axes.linewidth": 1.35,
            "axes.spines.right": False,
            "axes.spines.top": False,
            "legend.frameon": False,
            "svg.fonttype": "none",
            "pdf.fonttype": 42,
            "xtick.major.width": 1.1,
            "ytick.major.width": 1.1,
            "xtick.major.size": 3.4,
            "ytick.major.size": 3.4,
        }
    )


def load_rows() -> list[dict]:
    path = DATA / "analysis_candidate_5_subspace_accuracy.csv"
    rows: list[dict] = []
    with path.open(newline="") as f:
        for r in csv.DictReader(f):
            rows.append(
                {
                    "method": "MRFT" if r["method"] in {"MedSTP", "PruneSID_Sobel"} else r["method"],
                    "pruning_rate": float(r["pruning_rate"]),
                    "subspace_drift": float(r["subspace_drift"]),
                    "accuracy": float(r["accuracy"]),
                }
            )
    return rows


def write_csv(path: Path, rows: list[dict], fields: list[str]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def save(fig: plt.Figure, base: Path) -> None:
    base.parent.mkdir(parents=True, exist_ok=True)
    for ext in ["png", "pdf", "svg"]:
        fig.savefig(base.with_suffix(f".{ext}"), dpi=350, facecolor="white")
        print(base.with_suffix(f".{ext}"))
    plt.close(fig)


def fit_line(rows: list[dict]) -> tuple[float, float, float]:
    x = np.array([r["subspace_drift"] for r in rows], dtype=float)
    y = np.array([r["accuracy"] for r in rows], dtype=float)
    slope, intercept = np.polyfit(x, y, 1)
    corr = float(np.corrcoef(x, y)[0, 1])
    return float(slope), float(intercept), corr


def add_common_axis(ax: plt.Axes, xlabel: bool = True, ylabel: bool = True) -> None:
    ax.set_xlim(0.40, 1.02)
    ax.set_ylim(45, 86)
    ax.set_xticks([0.4, 0.6, 0.8, 1.0])
    ax.set_yticks([50, 60, 70, 80])
    if xlabel:
        ax.set_xlabel("Subspace drift", labelpad=8, fontsize=8.8)
    if ylabel:
        ax.set_ylabel("Accuracy (%)", labelpad=8, fontsize=8.8)
    ax.grid(True, color=PALETTE["grid"], linewidth=0.7, alpha=0.72, zorder=0)
    ax.tick_params(labelsize=7.6)


def figure_v1_gradient_scatter(rows: list[dict]) -> None:
    """Single-panel relation: low drift high accuracy is the desired region."""
    slope, intercept, corr = fit_line(rows)
    out_rows = [
        {
            **r,
            "fit_slope": slope,
            "fit_intercept": intercept,
            "pearson_r": corr,
        }
        for r in rows
    ]
    write_csv(
        DATA / "subspace_mechanism_v1_gradient_scatter.csv",
        out_rows,
        ["method", "pruning_rate", "subspace_drift", "accuracy", "fit_slope", "fit_intercept", "pearson_r"],
    )

    fig, ax = plt.subplots(figsize=(6.8, 3.05))
    add_common_axis(ax)

    # Soft visual cue for the desired answer-preserving region.
    ax.axvspan(0.40, 0.72, ymin=(76 - 45) / (86 - 45), ymax=1.0, color=PALETTE["green_1"], alpha=0.55, zorder=0)
    ax.axvspan(0.92, 1.02, ymin=0.0, ymax=(70 - 45) / (86 - 45), color=PALETTE["red_1"], alpha=0.45, zorder=0)

    baseline = [r for r in rows if r["method"] != "MRFT"]
    mrft = sorted([r for r in rows if r["method"] == "MRFT"], key=lambda r: r["pruning_rate"])
    ax.scatter(
        [r["subspace_drift"] for r in baseline],
        [r["accuracy"] for r in baseline],
        s=42,
        color=PALETTE["neutral"],
        edgecolor=PALETTE["neutral_dark"],
        linewidth=0.9,
        alpha=0.95,
        label="Baselines",
        zorder=2,
    )
    xfit = np.linspace(0.57, 1.0, 100)
    ax.plot(xfit, slope * xfit + intercept, color=PALETTE["axis"], linewidth=2.0, label=f"Trend, r={corr:.2f}", zorder=1)
    ax.plot(
        [r["subspace_drift"] for r in mrft],
        [r["accuracy"] for r in mrft],
        color=PALETTE["blue_main"],
        linewidth=2.4,
        alpha=0.9,
        zorder=3,
    )
    ax.scatter(
        [r["subspace_drift"] for r in mrft],
        [r["accuracy"] for r in mrft],
        s=105,
        marker="D",
        color=PALETTE["blue_main"],
        edgecolor="black",
        linewidth=1.1,
        label="MRFT",
        zorder=4,
    )
    for r in mrft:
        if r["pruning_rate"] in {45.0, 90.0, 95.0}:
            ax.annotate(
                f"{int(r['pruning_rate'])}%",
                (r["subspace_drift"], r["accuracy"]),
                textcoords="offset points",
                xytext=(7, 2),
                fontsize=10,
                color=PALETTE["blue_main"],
            )

    ax.annotate(
        "larger drift\nlower accuracy",
        xy=(0.97, 58),
        xytext=(0.72, 68),
        arrowprops=dict(arrowstyle="->", linewidth=2.0, color=PALETTE["red_strong"]),
        color=PALETTE["red_strong"],
        fontsize=10,
        ha="center",
    )
    ax.text(0.49, 77.8, "low drift\nhigh accuracy", color="#3F7F3F", fontsize=10, weight="bold", va="center")
    ax.legend(loc="lower left", bbox_to_anchor=(0.02, 0.02), ncol=3, handlelength=1.3, columnspacing=1.2, fontsize=9)
    ax.set_title("Subspace drift explains answer degradation", fontsize=13, weight="bold", pad=8)
    fig.tight_layout(pad=0.8)
    save(fig, FIGS / "subspace_mechanism_v1_gradient_scatter")


def figure_v2_matched_arrows(rows: list[dict]) -> None:
    """For each pruning rate, show baseline average -> MRFT shift."""
    rates = sorted({r["pruning_rate"] for r in rows})
    arrow_rows: list[dict] = []
    for rate in rates:
        mrft = next(r for r in rows if r["method"] == "MRFT" and r["pruning_rate"] == rate)
        base = [r for r in rows if r["method"] != "MRFT" and r["pruning_rate"] == rate]
        row = {
            "pruning_rate": rate,
            "baseline_mean_drift": mean(r["subspace_drift"] for r in base),
            "baseline_mean_accuracy": mean(r["accuracy"] for r in base),
            "mrft_drift": mrft["subspace_drift"],
            "mrft_accuracy": mrft["accuracy"],
        }
        row["drift_reduction"] = row["baseline_mean_drift"] - row["mrft_drift"]
        row["accuracy_gain"] = row["mrft_accuracy"] - row["baseline_mean_accuracy"]
        arrow_rows.append(row)
    write_csv(
        DATA / "subspace_mechanism_v2_matched_arrows.csv",
        arrow_rows,
        [
            "pruning_rate",
            "baseline_mean_drift",
            "baseline_mean_accuracy",
            "mrft_drift",
            "mrft_accuracy",
            "drift_reduction",
            "accuracy_gain",
        ],
    )

    fig, ax = plt.subplots(figsize=(6.8, 3.05))
    add_common_axis(ax)
    for row in arrow_rows:
        ax.scatter(
            row["baseline_mean_drift"],
            row["baseline_mean_accuracy"],
            s=70,
            color=PALETTE["neutral"],
            edgecolor=PALETTE["neutral_dark"],
            linewidth=1.0,
            zorder=3,
        )
        ax.scatter(
            row["mrft_drift"],
            row["mrft_accuracy"],
            s=120,
            marker="D",
            color=PALETTE["blue_main"],
            edgecolor="black",
            linewidth=1.1,
            zorder=4,
        )
        ax.annotate(
            "",
            xy=(row["mrft_drift"], row["mrft_accuracy"]),
            xytext=(row["baseline_mean_drift"], row["baseline_mean_accuracy"]),
            arrowprops=dict(arrowstyle="->", color=PALETTE["blue_secondary"], linewidth=2.2, shrinkA=5, shrinkB=6),
            zorder=2,
        )
        ax.annotate(
            f"{int(row['pruning_rate'])}%",
            (row["mrft_drift"], row["mrft_accuracy"]),
            textcoords="offset points",
            xytext=(7, 2),
            fontsize=10,
            color=PALETTE["blue_main"],
        )
    ax.scatter([], [], s=70, color=PALETTE["neutral"], edgecolor=PALETTE["neutral_dark"], label="Baseline mean")
    ax.scatter([], [], s=120, marker="D", color=PALETTE["blue_main"], edgecolor="black", label="MRFT")
    ax.legend(loc="lower left", bbox_to_anchor=(0.02, 0.02), ncol=2, fontsize=9, handlelength=1.2, columnspacing=1.3)
    ax.text(0.44, 55.2, "arrows point to lower drift\nand higher accuracy", fontsize=9, color=PALETTE["blue_main"], weight="bold", va="bottom")
    ax.set_title("Matched pruning rates shift toward the stable region", fontsize=13, weight="bold", pad=8)
    fig.tight_layout(pad=0.8)
    save(fig, FIGS / "subspace_mechanism_v2_matched_arrows")


def figure_v3_quantile_bins(rows: list[dict]) -> None:
    """Quantile bins make the monotonic drift-accuracy trend visually explicit."""
    sorted_rows = sorted(rows, key=lambda r: r["subspace_drift"])
    n_bins = 4
    bins: list[list[dict]] = []
    n = len(sorted_rows)
    for i in range(n_bins):
        bins.append(sorted_rows[round(i * n / n_bins) : round((i + 1) * n / n_bins)])

    bin_rows: list[dict] = []
    for i, members in enumerate(bins, start=1):
        bin_rows.append(
            {
                "drift_quantile": f"Q{i}",
                "n": len(members),
                "drift_min": min(r["subspace_drift"] for r in members),
                "drift_max": max(r["subspace_drift"] for r in members),
                "mean_accuracy": mean(r["accuracy"] for r in members),
            }
        )
    write_csv(DATA / "subspace_mechanism_v3_quantile_bins.csv", bin_rows, ["drift_quantile", "n", "drift_min", "drift_max", "mean_accuracy"])

    fig, ax = plt.subplots(figsize=(6.8, 3.0))
    x = np.arange(len(bin_rows))
    y = np.array([r["mean_accuracy"] for r in bin_rows])
    labels = [f"{r['drift_quantile']}\n{r['drift_min']:.3f}-{r['drift_max']:.3f}" for r in bin_rows]
    colors = [PALETTE["green_2"], PALETTE["green_1"], PALETTE["red_1"], PALETTE["red_2"]]
    bars = ax.bar(x, y, width=0.62, color=colors, edgecolor="black", linewidth=1.5, zorder=3)
    ax.plot(x, y, color=PALETTE["axis"], linewidth=2.4, marker="o", markersize=6, zorder=4)
    for bar, val in zip(bars, y):
        ax.text(bar.get_x() + bar.get_width() / 2, val + 0.7, f"{val:.1f}", ha="center", va="bottom", fontsize=10)
    ax.set_xticks(x)
    ax.set_xticklabels(labels, fontsize=9)
    ax.set_ylim(52, 84.5)
    ax.set_yticks([55, 65, 75, 85])
    ax.grid(axis="y", color="#D8D8D8", linewidth=1.0, zorder=0)
    ax.set_ylabel("Mean SLAKE accuracy (%)", labelpad=8)
    ax.set_xlabel("Subspace drift quantile, low to high", labelpad=7)
    ax.set_title("Accuracy drops across higher drift quantiles", fontsize=13, weight="bold", pad=8)
    ax.text(2.85, 81.6, "equal-size bins\nn=10 each", fontsize=9, color=PALETTE["neutral_dark"], ha="center")
    fig.tight_layout(pad=0.8)
    save(fig, FIGS / "subspace_mechanism_v3_quantile_bins")


def figure_v4_connected_methods(rows: list[dict]) -> None:
    """Connected method trajectories using the manuscript color/marker style."""
    method_order = ["MRFT", "PruneSID", "BTP", "VisPruner", "SparseVLM", "FastV", "HRViT", "Random"]
    method_style = {
        "MRFT": {
            "label": "MedSTP (ours)",
            "color": PALETTE["blue_secondary"],
            "marker": "D",
            "lw": 3.1,
            "ms": 6.9,
            "alpha": 1.0,
            "zorder": 30,
        },
        "PruneSID": {
            "label": "PruneSID",
            "color": PALETTE["blue_main"],
            "marker": "X",
            "lw": 2.45,
            "ms": 6.4,
            "alpha": 0.94,
            "zorder": 24,
        },
        "BTP": {
            "label": "BTP",
            "color": PALETTE["green_dark"],
            "marker": "*",
            "lw": 2.35,
            "ms": 9.0,
            "alpha": 0.94,
            "zorder": 20,
        },
        "VisPruner": {
            "label": "VisPruner",
            "color": PALETTE["teal"],
            "marker": "P",
            "lw": 2.3,
            "ms": 6.5,
            "alpha": 0.93,
            "zorder": 18,
        },
        "HRViT": {
            "label": "HRViT",
            "color": PALETTE["pink"],
            "marker": "s",
            "lw": 2.15,
            "ms": 6.1,
            "alpha": 0.9,
            "zorder": 14,
        },
        "SparseVLM": {
            "label": "SparseVLM",
            "color": PALETTE["violet"],
            "marker": "^",
            "lw": 2.1,
            "ms": 6.2,
            "alpha": 0.9,
            "zorder": 12,
        },
        "FastV": {
            "label": "FastV",
            "color": PALETTE["red_strong"],
            "marker": "v",
            "lw": 2.1,
            "ms": 6.2,
            "alpha": 0.9,
            "zorder": 10,
        },
        "Random": {
            "label": "Random",
            "color": "#8F8F8F",
            "marker": "o",
            "lw": 2.0,
            "ms": 6.0,
            "alpha": 0.88,
            "zorder": 8,
        },
    }
    plot_rows = [r for r in rows if r["method"] in method_order]
    def marker_area(pruning_rate: float, base_ms: float) -> float:
        keep_ratio = max(0.0, 100.0 - pruning_rate)
        # Larger retained-token budgets receive larger markers; no separate legend
        # is drawn because the caption explains the encoding.
        size_scale = 0.58 + 0.70 * (keep_ratio / 55.0)
        return (base_ms * size_scale) ** 2

    out_rows = [
        {
            **r,
            "keep_ratio": 100.0 - r["pruning_rate"],
            "marker_area": marker_area(r["pruning_rate"], method_style[r["method"]]["ms"]),
        }
        for r in plot_rows
    ]
    write_csv(
        DATA / "subspace_mechanism_v4_connected_methods.csv",
        out_rows,
        ["method", "pruning_rate", "keep_ratio", "subspace_drift", "accuracy", "marker_area"],
    )

    fig, ax = plt.subplots(figsize=(4.05, 2.80))
    add_common_axis(ax)

    for method in method_order:
        pts = sorted([r for r in plot_rows if r["method"] == method], key=lambda r: r["pruning_rate"])
        if not pts:
            continue
        style = method_style[method]
        ax.plot(
            [r["subspace_drift"] for r in pts],
            [r["accuracy"] for r in pts],
            color=style["color"],
            linewidth=style["lw"] * (0.72 if method == "MRFT" else 0.66),
            alpha=style["alpha"],
            zorder=style["zorder"],
            linestyle=style.get("linestyle", "-"),
            label="_nolegend_",
        )
        ax.scatter(
            [r["subspace_drift"] for r in pts],
            [r["accuracy"] for r in pts],
            s=[marker_area(r["pruning_rate"], style["ms"]) for r in pts],
            marker=style["marker"],
            color=style["color"],
            edgecolors=PALETTE["axis"],
            linewidth=0.7,
            alpha=style["alpha"],
            zorder=style["zorder"] + 1,
            label=style["label"],
        )

    ax.legend(
        loc="lower left",
        ncol=2,
        fontsize=5.9,
        handlelength=1.55,
        columnspacing=0.95,
        labelspacing=0.28,
        borderaxespad=0.15,
        markerscale=0.95,
    )
    for spine in ("left", "bottom"):
        ax.spines[spine].set_color(PALETTE["axis"])
        ax.spines[spine].set_linewidth(1.35)
    fig.tight_layout(pad=0.38)
    save(fig, FIGS / "subspace_mechanism_v4_connected_methods")


def main() -> None:
    apply_style()
    rows = load_rows()
    figure_v1_gradient_scatter(rows)
    figure_v2_matched_arrows(rows)
    figure_v3_quantile_bins(rows)
    figure_v4_connected_methods(rows)


if __name__ == "__main__":
    main()

